Empirical microlensing event rates predicted by a phenomenological model

Estimating the number of microlensing events observed in different parts of the Galactic bulge is a crucial point in planning microlensing experiments. Reliable estimates are especially important if observing resources are scarce, as is the case for space missions: K2, WFIRST, and Euclid. Here we show that the number of detected events can be reliably estimated based on statistics of stars observed in targeted fields. The statistics can be estimated relatively easily, which makes presented method suitable for planning future microlensing experiments.

==> anc/tab2_event_rates.dat <==
# =============================================================================
# Empirical microlensing event rates predicted by a phenomenological model
#      Poleski, R. 2015
# =============================================================================
# Predicted microlensing event rates
# 
# Byte-by-byte Description of file: tab2_event_rates.dat
# -----------------------------------------------------------------------------
#    Bytes Format Units   Label    Explanations
# -----------------------------------------------------------------------------
#    1-  8  A8    ---     Name     Name of subfield
#   10- 17  F8.4  deg     l        mean Galactic longitude
#   19- 26  F8.4  deg     b        mean Galactic latitude
#   28- 32  F5.1  10-3/deg2 N_RC   mean number of red clump stars per sky area
#                                   based on Nataf et al. (2013ApJ...769...88N)
#   34- 38  F5.3  10-6/deg2 N_*(I<20)     mean number of stars brighter than 
#                                          I=20 mag per sky area
#   40- 44  F5.3  10-6/deg2 N_*(I<20.5)   mean number of stars brighter than
#                                          I=20.5 mag per sky area
#   46- 50  F5.2  1/yr/deg2 gam_1,20      event rate predicted using Eq. 2 of 
#                                          the paper
#   52- 56  F5.2  1/yr/deg2 gam_0.55,20.5 event rate t_E>8d predicted using 
#                                          Eq. 3 of the paper 
# -----------------------------------------------------------------------------
# References:
#   Nataf et al., 2013ApJ...769...88N, (2013ApJ...769...88N)
#     Reddening and Extinction toward the Galactic Bulge from OGLE-III: The 
#     Inner Milky Way's RV ~ 2.5 Extinction Curve
# =============================================================================
#                                   Radoslaw Poleski [OSU, USA]     27-Oct-2015
# =============================================================================
blg100.1  -0.4198  -1.7976 130.1 4.171 4.794 51.00 38.78
blg100.2  -0.2893  -1.7199 125.2 3.840 4.708 44.69 36.64
blg100.3  -0.1591  -1.6416 127.2 3.662 4.515 43.28 35.04
blg100.4  -0.0282  -1.5635 129.7 3.470 4.334 41.90 33.65
blg100.8  -0.5732  -1.5417 137.5 2.430 3.134 29.86 21.18
blg101.1   0.0165  -2.2121 107.4 5.606 6.192 56.97 47.49
blg101.2   0.1464  -2.1357 111.9 5.862 6.400 62.25 50.98
blg101.3   0.2781  -2.0575 116.3 5.716 6.107 63.32 49.37
blg101.4   0.4084  -1.9808 118.6 5.528 6.040 62.17 49.26
blg101.5   0.2576  -1.7233 128.5 4.591 5.099 55.79 41.82
blg101.6   0.1260  -1.7998 133.2 5.059 5.650 63.97 49.08
blg101.7  -0.0051  -1.8772 126.8 5.150 5.841 61.83 49.51
blg101.8  -0.1360  -1.9546 118.8 5.430 6.096 61.15 49.97
blg102.1   0.5808  -2.5509  89.7 4.534 5.074 37.37 31.42
blg102.2   0.7122  -2.4746  89.2 4.912 5.513 40.67 35.34
blg102.3   0.8431  -2.3979  98.0 4.752 5.404 43.48 36.96
blg102.4   0.9744  -2.3215  95.6 4.533 5.218 40.34 34.54
blg102.5   0.8262  -2.0622 107.0 4.591 5.100 45.96 36.44
blg102.6   0.6927  -2.1401 107.1 5.032 5.514 50.76 40.60
blg102.7   0.5613  -2.2170 102.9 5.305 5.735 51.33 41.52
blg102.8   0.4299  -2.2935 105.8 5.167 5.577 51.54 40.90
blg103.1   0.0660  -2.8461  82.7 3.283 4.055 23.97 20.60
blg103.2   0.1976  -2.7697  83.2 4.198 4.945 31.69 28.45
blg103.3   0.3288  -2.6928  84.6 4.688 5.344 36.48 32.37
blg103.4   0.4601  -2.6165  90.7 4.106 4.884 34.00 29.97
blg103.5   0.3100  -2.3586 103.6 4.717 5.140 45.44 35.82
blg103.6   0.1784  -2.4350 104.6 4.687 5.218 45.86 36.99
blg103.7   0.0469  -2.5120  96.8 4.576 5.188 41.09 34.51
blg103.8  -0.0846  -2.5886  88.6 3.516 4.248 27.74 23.61
blg104.1   0.9054  -3.0321  75.3 4.558 4.889 31.14 25.72
blg104.2   1.0372  -2.9566  77.3 4.260 4.782 29.58 25.31
blg104.3   1.1689  -2.8804  75.8 4.547 5.034 31.27 27.06
blg104.4   1.3008  -2.8047  76.3 5.187 5.510 36.38 31.18
blg104.5   1.1520  -2.5460  87.2 4.983 5.171 40.08 31.54
blg104.6   1.0199  -2.6218  88.0 4.721 5.074 38.12 30.87
blg104.7   0.8880  -2.6979  87.9 4.794 5.130 38.88 31.44
blg104.8   0.7564  -2.7736  86.4 4.922 5.181 39.30 31.44
blg105.1   1.1923  -3.5312  53.5 4.583 5.233 21.38 21.20
blg105.2   1.3247  -3.4566  53.9 4.123 4.919 18.90 19.07
blg105.3   1.4566  -3.3808  62.0 4.322 5.114 23.47 23.23
blg105.4   1.5887  -3.3058  58.4 4.723 5.434 24.36 24.37
blg105.5   1.4416  -3.0462  68.0 4.457 5.024 27.14 24.59
blg105.6   1.3087  -3.1215  68.8 4.507 5.141 27.77 25.72
blg105.7   1.1765  -3.1974  66.4 4.116 4.859 24.10 22.79
blg105.8   1.0441  -3.2723  64.2 4.534 5.167 25.86 24.42
blg106.1  -7.0648  -4.6703  16.1 1.873 2.519  0.05  0.00
blg106.2  -6.9345  -4.5920  16.5 1.938 2.624  0.12  0.00
blg106.3  -6.8051  -4.5135  18.6 2.046 2.741  0.60  0.00
blg106.4  -6.6738  -4.4344  19.5 2.121 2.834  0.91  0.00
blg106.5  -6.8285  -4.1790  22.2 1.772 2.461  0.79  0.00
blg106.6  -6.9592  -4.2576  19.2 1.603 2.261  0.09  0.00
blg106.7  -7.0896  -4.3366  18.7 1.792 2.449  0.20  0.00
blg106.8  -7.2200  -4.4153  17.0 1.721 2.352  0.00  0.00
blg107.1  -6.7711  -5.1632  14.5 1.548 2.112  0.00  0.00
blg107.2  -6.6403  -5.0860  14.9 1.636 2.225  0.00  0.00
blg107.3  -6.5094  -5.0079  14.7 2.183 2.788  0.44  0.10
blg107.4  -6.3788  -4.9290  17.0 1.985 2.636  0.23  0.00
blg107.5  -6.5317  -4.6725  19.8 1.971 2.592  0.69  0.00
blg107.6  -6.6630  -4.7501  17.8 1.977 2.584  0.39  0.00
blg107.7  -6.7941  -4.8282  18.0 1.889 2.485  0.25  0.00
blg107.8  -6.9248  -4.9072  16.3 1.838 2.423  0.03  0.00
blg108.1  -6.5524  -4.3711  21.5 2.004 2.737  1.10  0.00
blg108.2  -6.4223  -4.2929  21.4 1.946 2.706  0.96  0.00
blg108.3  -6.2922  -4.2138  26.9 2.084 2.893  2.38  0.05
blg108.4  -6.1618  -4.1351  28.6 2.221 3.037  3.11  0.30
blg108.5  -6.3164  -3.8798  29.8 1.940 2.718  2.56  0.15
blg108.6  -6.4470  -3.9585  27.1 1.800 2.549  1.63  0.00
blg108.7  -6.5773  -4.0375  23.2 1.933 2.677  1.25  0.00
blg108.8  -6.7077  -4.1163  22.6 2.008 2.728  1.33  0.00
blg109.1  -6.2620  -4.8619  20.1 2.019 2.604  0.85  0.00
blg109.2  -6.1319  -4.7847  22.2 2.060 2.706  1.37  0.00
blg109.3  -6.0013  -4.7065  22.7 2.147 2.821  1.66  0.00
blg109.4  -5.8705  -4.6288  23.8 2.289 2.991  2.24  0.00
blg109.5  -6.0235  -4.3723  25.0 2.214 2.879  2.33  0.01
blg109.6  -6.1546  -4.4502  23.3 2.082 2.737  1.64  0.00
blg109.7  -6.2852  -4.5282  23.0 2.022 2.653  1.43  0.00
blg109.8  -6.4161  -4.6062  20.9 1.894 2.476  0.75  0.00
blg110.1  -5.9674  -5.3605  16.7 1.907 2.532  0.07  0.00
blg110.2  -5.8361  -5.2841  17.3 1.973 2.645  0.23  0.00
blg110.3  -5.7048  -5.2068  20.1 2.122 2.831  1.04  0.00
blg110.4  -5.5733  -5.1301  20.0 2.216 2.949  1.22  0.00
blg110.5  -5.7246  -4.8727  21.8 2.299 3.027  1.79  0.00
blg110.6  -5.8564  -4.9495  20.0 2.170 2.874  1.13  0.00
blg110.7  -5.9881  -5.0266  20.9 1.973 2.657  0.91  0.00
blg110.8  -6.1197  -5.1035  19.0 1.866 2.513  0.34  0.00
blg111.1  -5.6777  -5.8581  14.3 1.723 2.279  0.00  0.00
blg111.2  -5.5451  -5.7830  14.3 1.727 2.314  0.00  0.00
blg111.3  -5.4131  -5.7066  15.6 1.685 2.284  0.00  0.00
blg111.4  -5.2809  -5.6308  18.2 1.592 2.202  0.02  0.00
blg111.5  -5.4306  -5.3723  18.6 2.134 2.768  0.89  0.00
blg111.6  -5.5635  -5.4476  18.1 1.973 2.600  0.44  0.00
blg111.7  -5.6957  -5.5240  17.0 1.904 2.495  0.09  0.00
blg111.8  -5.8280  -5.6000  17.0 1.924 2.502  0.12  0.00
blg112.1  -6.0481  -4.0640  27.8 2.354 2.919  3.32  0.07
blg112.2  -5.9184  -3.9856  29.0 2.573 3.182  4.27  1.12
blg112.3  -5.7890  -3.9053  31.5 2.635 3.249  5.07  1.97
blg112.4  -5.6589  -3.8266  29.9 2.460 3.025  4.16  0.79
blg112.5  -5.8132  -3.5711  35.8 2.503 3.072  5.75  2.23
blg112.6  -5.9441  -3.6502  32.5 2.293 2.891  4.25  0.82
blg112.7  -6.0741  -3.7292  30.8 1.806 2.431  2.35  0.01
blg112.8  -6.2040  -3.8092  31.4 1.952 2.598  2.93  0.10
blg113.1  -5.7525  -4.5582  25.8 2.421 3.008  3.03  0.03
blg113.2  -5.6215  -4.4808  26.5 2.656 3.296  3.82  0.77
blg113.3  -5.4908  -4.4026  30.2 2.871 3.479  5.44  2.73
blg113.4  -5.3600  -4.3248  29.2 2.893 3.418  5.24  2.13
blg113.5  -5.5130  -4.0685  31.3 2.792 3.323  5.52  2.30
blg113.6  -5.6442  -4.1464  29.4 2.834 3.384  5.13  2.04
blg113.7  -5.7750  -4.2245  26.5 2.704 3.307  3.95  0.82
blg113.8  -5.9060  -4.3024  25.6 2.536 3.155  3.28  0.20
blg114.1  -5.4592  -5.0526  23.6 2.275 2.735  2.16  0.00
blg114.2  -5.3277  -4.9758  25.0 2.481 2.936  2.99  0.00
blg114.3  -5.1965  -4.8985  24.1 2.743 3.190  3.40  0.09
blg114.4  -5.0652  -4.8217  24.9 2.792 3.210  3.73  0.29
blg114.5  -5.2166  -4.5644  30.9 2.899 3.337  5.73  2.23
blg114.6  -5.3483  -4.6414  29.2 2.830 3.267  5.06  1.43
blg114.7  -5.4798  -4.7187  27.7 2.545 3.012  3.84  0.12
blg114.8  -5.6112  -4.7958  23.9 2.351 2.859  2.41  0.00
blg115.1  -5.1766  -5.5435  19.8 1.791 2.368  0.35  0.00
blg115.2  -5.0452  -5.4681  19.8 1.925 2.560  0.60  0.00
blg115.3  -4.9133  -5.3917  19.0 2.052 2.716  0.67  0.00
blg115.4  -4.7815  -5.3159  21.4 2.306 2.966  1.72  0.00
blg115.5  -4.9305  -5.0571  24.5 2.698 3.303  3.39  0.27
blg115.6  -5.0628  -5.1331  22.5 2.499 3.120  2.40  0.01
blg115.7  -5.1951  -5.2096  22.8 2.298 2.902  2.03  0.00
blg115.8  -5.3272  -5.2857  20.7 2.224 2.800  1.39  0.00
blg116.1  -5.5363  -3.7531  33.6 2.553 2.925  5.34  1.04
blg116.2  -5.4062  -3.6745  36.4 2.788 3.203  6.95  3.10
blg116.3  -5.2764  -3.5952  42.3 3.007 3.339  9.53  5.45
blg116.4  -5.1465  -3.5163  46.8 3.018 3.306 10.92  6.36
blg116.5  -5.3010  -3.2613  48.6 2.930 3.200 11.04  6.13
blg116.6  -5.4316  -3.3398  48.8 2.885 3.221 10.88  6.32
blg116.7  -5.5618  -3.4190  41.2 2.717 3.105  8.05  3.94
blg116.8  -5.6917  -3.4983  39.5 2.649 3.132  7.29  3.57
blg117.1  -5.2451  -4.2545  32.3 2.865 3.207  6.03  1.98
blg117.2  -5.1142  -4.1776  32.8 2.946 3.374  6.45  3.01
blg117.3  -4.9838  -4.0991  34.3 3.067 3.471  7.32  3.98
blg117.4  -4.8515  -4.0198  38.3 3.064 3.426  8.52  4.87
blg117.5  -5.0061  -3.7644  42.9 3.121 3.411 10.18  6.02
blg117.6  -5.1368  -3.8428  40.7 3.015 3.351  9.03  5.07
blg117.7  -5.2676  -3.9212  35.8 2.901 3.257  7.21  3.39
blg117.8  -5.3967  -3.9982  33.7 2.826 3.308  6.30  2.91
blg118.1  -4.9510  -4.7407  30.0 2.543 3.007  4.40  0.67
blg118.2  -4.8197  -4.6639  31.8 3.034 3.546  6.43  3.57
blg118.3  -4.6886  -4.5864  32.9 3.216 3.717  7.36  4.82
blg118.4  -4.5574  -4.5094  31.3 3.309 3.746  7.11  4.42
blg118.5  -4.7090  -4.2522  36.7 3.233 3.600  8.64  5.37
blg118.6  -4.8405  -4.3293  36.4 3.292 3.677  8.76  5.71
blg118.7  -4.9718  -4.4068  31.0 3.054 3.498  6.28  3.09
blg118.8  -5.1032  -4.4839  30.0 2.942 3.457  5.61  2.57
blg119.1  -4.6671  -5.2351  24.4 2.416 2.986  2.69  0.03
blg119.2  -4.5355  -5.1593  23.8 2.450 3.063  2.62  0.02
blg119.3  -4.4038  -5.0826  25.7 2.570 3.189  3.37  0.20
blg119.4  -4.2718  -5.0063  26.4 2.463 3.110  3.28  0.25
blg119.5  -4.4218  -4.7481  29.8 2.292 2.889  3.57  0.43
blg119.6  -4.5539  -4.8243  29.1 2.759 3.304  4.80  1.53
blg119.7  -4.6861  -4.9011  26.2 2.728 3.251  3.95  0.68
blg119.8  -4.8180  -4.9774  25.6 2.533 3.075  3.25  0.04
blg120.1  -4.3775  -5.7401  20.4 2.060 2.667  0.99  0.00
blg120.2  -4.2447  -5.6659  21.6 2.124 2.772  1.37  0.00
blg120.3  -4.1122  -5.5901  22.0 2.256 2.922  1.74  0.00
blg120.4  -3.9797  -5.5148  22.7 2.492 3.174  2.44  0.00
blg120.5  -4.1287  -5.2547  24.6 2.522 3.168  2.99  0.10
blg120.6  -4.2610  -5.3310  22.1 2.509 3.163  2.32  0.00
blg120.7  -4.3941  -5.4058  23.7 2.311 2.943  2.26  0.00
blg120.8  -4.5265  -5.4814  20.3 2.141 2.767  1.14  0.00
blg121.1  -5.0304  -3.4513  47.7 3.484 4.269 13.39 12.78
blg121.2  -4.9020  -3.3735  43.9 3.629 4.495 12.60 12.84
blg121.3  -4.7721  -3.2941  48.8 3.531 4.440 13.95 14.19
blg121.4  -4.6422  -3.2152  51.9 3.119 4.089 12.99 12.88
blg121.5  -4.7957  -2.9592  57.5 2.925 3.819 13.57 12.52
blg121.6  -4.9278  -3.0393  53.5 2.883 3.816 12.22 11.47
blg121.7  -5.0560  -3.1176  50.9 2.894 3.796 11.53 10.63
blg121.8  -5.1879  -3.1978  49.5 3.163 4.024 12.43 11.74
blg122.1  -4.7362  -3.9434  39.2 3.382 4.159 10.03  9.34
blg122.2  -4.6049  -3.8653  41.8 3.551 4.382 11.64 11.55
blg122.3  -4.4744  -3.7870  49.6 3.540 4.365 14.36 14.02
blg122.4  -4.3438  -3.7091  51.8 3.427 4.275 14.53 14.09
blg122.5  -4.4965  -3.4526  50.7 3.388 4.152 13.96 12.93
blg122.6  -4.6273  -3.5305  50.4 3.487 4.290 14.32 13.72
blg122.7  -4.7586  -3.6092  43.7 3.487 4.311 11.97 11.71
blg122.8  -4.8893  -3.6872  46.2 3.359 4.149 12.31 11.54
blg123.1  -4.4461  -4.4347  33.1 3.305 3.938  7.73  6.05
blg123.2  -4.3152  -4.3579  32.6 3.210 3.900  7.29  5.72
blg123.3  -4.1843  -4.2803  36.8 3.302 3.982  8.95  7.56
blg123.4  -4.0527  -4.2038  39.3 3.461 4.143 10.37  9.25
blg123.5  -4.2050  -3.9457  43.4 3.559 4.208 12.21 10.97
blg123.6  -4.3365  -4.0229  42.1 3.361 4.020 10.94  9.48
blg123.7  -4.4679  -4.1005  38.5 3.461 4.089 10.10  8.71
blg123.8  -4.5991  -4.1778  39.5 3.421 4.072 10.28  8.93
blg124.1  -4.1578  -4.9310  27.8 2.514 3.206  3.76  0.68
blg124.2  -4.0264  -4.8552  31.8 2.676 3.393  5.30  2.80
blg124.3  -3.8947  -4.7784  29.6 2.842 3.561  5.21  2.98
blg124.4  -3.7627  -4.7020  31.7 3.182 3.896  6.87  5.35
blg124.5  -3.9130  -4.4439  39.7 3.186 3.856  9.42  7.74
blg124.6  -4.0451  -4.5203  32.9 2.891 3.517  6.31  3.78
blg124.7  -4.1771  -4.5972  33.2 2.709 3.365  5.77  3.07
blg124.8  -4.3090  -4.6730  30.1 2.739 3.442  5.02  2.53
blg125.1  -3.8733  -5.4284  22.8 2.532 3.173  2.55  0.03
blg125.2  -3.7411  -5.3533  23.7 2.660 3.342  3.10  0.33
blg125.3  -3.6085  -5.2772  27.1 2.782 3.474  4.33  1.73
blg125.4  -3.4758  -5.2030  27.4 2.840 3.574  4.56  2.26
blg125.5  -3.6244  -4.9426  31.4 3.029 3.706  6.29  4.27
blg125.6  -3.7571  -5.0180  31.3 2.698 3.384  5.25  2.62
blg125.7  -3.8898  -5.0941  27.5 2.656 3.322  4.10  1.14
blg125.8  -4.0220  -5.1694  27.2 2.573 3.243  3.78  0.70
blg126.1  -3.5902  -5.9282  18.4 2.237 2.857  0.92  0.00
blg126.2  -3.4588  -5.8547  18.1 2.344 2.992  1.04  0.00
blg126.3  -3.3252  -5.7791  18.6 2.312 2.959  1.09  0.00
blg126.4  -3.1922  -5.7045  19.3 2.438 3.117  1.48  0.00
blg126.5  -3.3388  -5.4439  24.4 2.486 3.175  2.85  0.22
blg126.6  -3.4720  -5.5185  23.9 2.411 3.079  2.56  0.00
blg126.7  -3.6059  -5.5945  23.0 2.309 2.966  2.09  0.00
blg126.8  -3.7380  -5.6681  19.2 2.304 2.952  1.22  0.00
blg127.1  -3.3123  -6.4291  14.5 1.809 2.320  0.00  0.00
blg127.2  -3.1794  -6.3559  12.9 1.970 2.502  0.01  0.00
blg127.3  -3.0455  -6.2814  14.0 1.998 2.553  0.03  0.00
blg127.4  -2.9119  -6.2077  17.0 2.037 2.623  0.31  0.00
blg127.5  -3.0574  -5.9467  17.7 2.173 2.743  0.64  0.00
blg127.6  -3.1906  -6.0202  17.4 2.181 2.750  0.58  0.00
blg127.7  -3.3244  -6.0946  16.0 2.111 2.657  0.16  0.00
blg127.8  -3.4578  -6.1683  15.2 2.009 2.552  0.02  0.00
blg128.1  -3.0346  -6.9330  10.9 1.527 2.007  0.00  0.00
blg128.2  -2.9007  -6.8605  11.3 1.606 2.125  0.00  0.00
blg128.3  -2.7666  -6.7874  11.5 1.661 2.196  0.00  0.00
blg128.4  -2.6324  -6.7145  12.7 1.710 2.260  0.00  0.00
blg128.5  -2.7763  -6.4526  13.7 1.913 2.466  0.00  0.00
blg128.6  -2.9108  -6.5255  13.0 1.869 2.417  0.00  0.00
blg128.7  -3.0450  -6.5989  12.3 1.780 2.308  0.00  0.00
blg128.8  -3.1792  -6.6718  11.0 1.705 2.223  0.00  0.00
blg129.1  -4.8216  -2.6581  62.5 3.356 4.156 17.73 16.32
blg129.2  -4.6925  -2.5787  65.0 3.475 4.374 19.32 18.64
blg129.3  -4.5634  -2.4986  69.5 3.305 4.224 19.76 18.75
blg129.4  -4.4345  -2.4192  69.9 2.869 3.741 16.97 15.07
blg129.5  -4.5907  -2.1650  65.4 1.917 2.681  9.42  6.03
blg129.6  -4.7203  -2.2448  69.5 2.504 3.376 14.19 12.04
blg129.7  -4.8498  -2.3249  68.3 2.705 3.600 15.17 13.47
blg129.8  -4.9792  -2.4048  71.9 2.828 3.739 17.08 15.37
blg130.1  -4.5235  -3.1490  53.8 3.000 3.806 12.89 11.45
blg130.2  -4.3938  -3.0705  55.1 3.162 4.014 14.20 13.28
blg130.3  -4.2641  -2.9912  59.9 3.077 3.925 15.20 13.93
blg130.4  -4.1344  -2.9125  62.7 3.068 3.826 16.07 13.95
blg130.5  -4.2891  -2.6573  68.5 3.238 3.934 18.92 16.15
blg130.6  -4.4193  -2.7363  68.3 3.448 4.224 20.33 18.40
blg130.7  -4.5493  -2.8156  64.6 3.404 4.223 18.81 17.43
blg130.8  -4.6793  -2.8946  58.1 3.162 4.018 15.16 14.14
blg131.1  -4.2287  -3.6415  48.4 3.276 3.918 12.65 10.72
blg131.2  -4.0986  -3.5638  52.8 2.787 3.584 11.52  9.72
blg131.3  -3.9682  -3.4854  52.9 2.931 3.749 12.31 10.87
blg131.4  -3.8378  -3.4074  49.7 3.111 3.877 12.22 10.82
blg131.5  -3.9911  -3.1514  57.2 3.226 3.920 15.22 13.18
blg131.6  -4.1219  -3.2295  56.2 3.055 3.841 13.93 12.33
blg131.7  -4.2524  -3.3079  55.7 2.893 3.696 12.89 11.21
blg131.8  -4.3821  -3.3855  51.3 3.202 3.931 13.10 11.56
blg132.1  -3.9388  -4.1320  40.6 3.393 4.133 10.54  9.64
blg132.2  -3.8081  -4.0551  41.4 2.849 3.770  8.60  7.78
blg132.3  -3.6777  -3.9770  48.2 2.719 3.611  9.81  8.62
blg132.4  -3.5459  -3.9011  48.4 2.665 3.630  9.70  8.86
blg132.5  -3.6982  -3.6428  50.3 3.016 3.908 11.96 11.20
blg132.6  -3.8293  -3.7205  52.2 2.891 3.831 11.88 11.20
blg132.7  -3.9604  -3.7982  50.4 3.068 3.996 12.20 11.76
blg132.8  -4.0916  -3.8755  47.3 3.695 4.502 14.24 14.12
blg133.1  -3.6494  -4.6286  34.4 3.195 3.945  7.77  6.53
blg133.2  -3.5181  -4.5526  35.7 3.184 4.000  8.13  7.26
blg133.3  -3.3866  -4.4758  38.4 3.304 4.123  9.46  8.86
blg133.4  -3.2548  -4.4003  39.5 3.343 4.194  9.98  9.64
blg133.5  -3.4057  -4.1411  44.8 3.213 4.050 11.17 10.48
blg133.6  -3.5371  -4.2179  41.1 3.169 4.023  9.77  9.13
blg133.7  -3.6688  -4.2947  40.5 3.424 4.225 10.64 10.14
blg133.8  -3.7995  -4.3705  37.1 3.337 4.100  9.19  8.31
blg134.1  -3.3568  -5.1305  28.4 2.970 3.714  5.23  3.30
blg134.2  -3.2246  -5.0550  30.3 3.018 3.818  5.94  4.49
blg134.3  -3.0925  -4.9791  31.2 3.054 3.855  6.33  4.96
blg134.4  -2.9603  -4.9035  31.9 3.005 3.840  6.38  5.14
blg134.5  -3.1092  -4.6447  34.8 3.419 4.189  8.66  7.96
blg134.6  -3.2417  -4.7203  34.4 3.335 4.122  8.25  7.48
blg134.7  -3.3740  -4.7962  34.3 3.253 4.058  7.92  7.08
blg134.8  -3.5062  -4.8720  31.8 3.205 3.997  6.96  5.89
blg135.1  -3.0796  -5.6253  21.4 2.408 3.045  1.93  0.00
blg135.2  -2.9467  -5.5508  21.5 2.357 3.051  1.86  0.00
blg135.3  -2.8141  -5.4756  23.8 2.473 3.172  2.69  0.18
blg135.4  -2.6812  -5.4009  24.5 2.505 3.186  2.92  0.42
blg135.5  -2.8272  -5.1388  30.7 2.602 3.301  4.77  2.00
blg135.6  -2.9616  -5.2158  27.8 2.677 3.369  4.25  1.53
blg135.7  -3.0932  -5.2887  24.6 2.594 3.264  3.17  0.32
blg135.8  -3.2273  -5.3657  24.2 2.541 3.197  2.95  0.32
blg136.1  -2.7996  -6.1266  18.0 1.943 2.520  0.28  0.00
blg136.2  -2.6661  -6.0529  17.8 2.075 2.692  0.48  0.00
blg136.3  -2.5329  -5.9786  17.3 2.067 2.695  0.38  0.00
blg136.4  -2.3995  -5.9048  18.3 2.072 2.724  0.62  0.00
blg136.5  -2.5452  -5.6440  21.6 2.118 2.782  1.36  0.00
blg136.6  -2.6789  -5.7180  17.3 2.122 2.770  0.53  0.00
blg136.7  -2.8124  -5.7922  17.7 2.221 2.846  0.73  0.00
blg136.8  -2.9459  -5.8662  20.0 2.203 2.825  1.19  0.00
blg137.1  -2.5225  -6.6302  12.9 1.663 2.189  0.00  0.00
blg137.2  -2.3885  -6.5573  13.6 1.796 2.348  0.00  0.00
blg137.3  -2.2547  -6.4838  14.3 1.885 2.449  0.00  0.00
blg137.4  -2.1206  -6.4110  13.0 1.941 2.535  0.00  0.00
blg137.5  -2.2649  -6.1493  15.6 2.066 2.688  0.12  0.00
blg137.6  -2.3992  -6.2224  15.0 2.014 2.605  0.18  0.00
blg137.7  -2.5333  -6.2958  15.9 1.866 2.434  0.01  0.00
blg137.8  -2.6673  -6.3690  13.4 1.879 2.460  0.00  0.00
blg138.1  -4.1458  -2.6164  75.3 3.097 3.947 19.86 17.76
blg138.2  -4.0162  -2.5373  69.9 3.278 4.123 20.19 18.92
blg138.3  -3.8870  -2.4571  62.8 2.180 2.967 11.37  9.26
blg138.4  -3.7581  -2.3783  71.0 1.875 2.715 10.12  7.13
blg138.5  -3.9136  -2.1236  70.4 2.084 2.872 11.92  9.10
blg138.6  -4.0438  -2.2031  73.1 2.590 3.468 16.21 14.03
blg138.7  -4.1729  -2.2832  70.0 2.892 3.795 17.34 15.66
blg138.8  -4.3026  -2.3625  67.6 2.787 3.669 15.86 14.05
blg139.1  -3.8489  -3.1051  57.0 2.256 3.073  9.64  7.31
blg139.2  -3.7179  -3.0264  61.5 3.097 4.043 15.74 15.15
blg139.3  -3.5880  -2.9474  69.9 3.527 4.419 21.41 20.36
blg139.4  -3.4579  -2.8689  70.4 2.840 3.729 16.95 15.11
blg139.5  -3.6128  -2.6140  72.9 2.790 3.604 17.27 14.66
blg139.6  -3.7432  -2.6925  70.6 3.047 3.965 18.49 17.07
blg139.7  -3.8734  -2.7715  57.9 1.982 2.743  8.52  6.60
blg139.8  -4.0037  -2.8501  50.5 1.258 1.810  3.67  2.30
blg140.1  -3.5638  -3.6004  51.7 2.099 2.825  7.72  4.65
blg140.2  -3.4333  -3.5231  54.4 1.909 2.698  7.30  4.58
blg140.3  -3.3028  -3.4450  60.2 2.617 3.499 12.54 10.89
blg140.4  -3.1721  -3.3674  61.3 3.070 3.861 15.63 13.85
blg140.5  -3.3247  -3.1109  68.6 2.877 3.644 16.52 13.95
blg140.6  -3.4557  -3.1886  63.2 3.076 3.841 16.26 14.19
blg140.7  -3.5865  -3.2668  58.3 2.941 3.731 14.00 12.17
blg140.8  -3.7173  -3.3445  50.2 1.453 2.092  4.11  1.61
blg141.1  -3.2697  -4.0906  43.9 3.069 3.778 10.23  8.52
blg141.2  -3.1385  -4.0140  47.0 2.918 3.746 10.51  9.22
blg141.3  -3.0067  -3.9363  51.0 3.112 3.927 12.62 11.50
blg141.4  -2.8754  -3.8595  54.7 3.099 3.936 13.71 12.60
blg141.5  -3.0271  -3.6025  58.9 3.190 3.931 15.57 13.71
blg141.6  -3.1567  -3.6782  53.7 2.979 3.802 12.80 11.43
blg141.7  -3.2881  -3.7555  52.6 2.417 3.256  9.47  7.41
blg141.8  -3.4194  -3.8325  50.8 2.596 3.425  9.93  8.11
blg142.1  -2.9891  -4.5882  36.8 3.433 4.081  9.40  8.08
blg142.2  -2.8575  -4.5126  38.4 3.306 4.070  9.44  8.54
blg142.3  -2.7259  -4.4361  41.8 3.256 4.053 10.40  9.56
blg142.4  -2.5941  -4.3601  42.3 3.144 3.924 10.10  8.96
blg142.5  -2.7435  -4.1017  46.4 3.325 4.045 12.19 10.93
blg142.6  -2.8756  -4.1777  47.9 3.191 3.987 12.08 11.04
blg142.7  -3.0076  -4.2543  43.6 3.108 3.907 10.30  9.20
blg142.8  -3.1395  -4.3303  39.1 3.252 4.005  9.49  8.41
blg143.1  -2.7028  -5.0838  31.2 2.636 3.260  5.00  1.94
blg143.2  -2.5711  -5.0092  30.2 2.697 3.368  4.94  2.21
blg143.3  -2.4388  -4.9335  31.4 2.715 3.399  5.34  2.75
blg143.4  -2.3065  -4.8583  28.1 2.198 2.885  2.97  0.34
blg143.5  -2.4547  -4.5991  37.5 2.658 3.360  6.75  4.28
blg143.6  -2.5873  -4.6743  36.7 2.791 3.457  7.03  4.59
blg143.7  -2.7198  -4.7500  35.4 2.952 3.580  7.22  4.87
blg143.8  -2.8523  -4.8253  33.9 3.081 3.705  7.24  5.10
blg144.1  -2.4228  -5.5820  24.0 2.229 2.830  2.12  0.00
blg144.2  -2.2909  -5.5084  23.6 2.483 3.124  2.65  0.11
blg144.3  -2.1581  -5.4335  25.1 2.564 3.206  3.22  0.32
blg144.4  -2.0246  -5.3589  26.1 2.278 2.955  2.72  0.12
blg144.5  -2.1716  -5.0983  28.3 2.135 2.830  2.83  0.12
blg144.6  -2.3048  -5.1728  28.4 2.436 3.121  3.71  0.73
blg144.7  -2.4376  -5.2480  25.7 2.410 3.058  3.01  0.52
blg144.8  -2.5701  -5.3217  25.4 2.399 3.022  2.93  0.57
blg145.1  -2.1457  -6.0820  16.0 2.029 2.573  0.12  0.00
blg145.2  -2.0124  -6.0088  18.1 2.101 2.682  0.58  0.00
blg145.3  -1.8791  -5.9348  19.7 2.194 2.788  1.10  0.00
blg145.4  -1.7455  -5.8612  20.4 2.272 2.879  1.42  0.00
blg145.5  -1.8906  -5.6001  21.7 2.260 2.888  1.69  0.00
blg145.6  -2.0244  -5.6737  21.4 2.269 2.893  1.64  0.00
blg145.7  -2.1581  -5.7478  19.5 2.308 2.900  1.28  0.00
blg145.8  -2.2909  -5.8210  18.6 2.234 2.829  0.97  0.00
blg146.1  -1.8710  -6.5835  13.1 1.746 2.240  0.00  0.00
blg146.2  -1.7371  -6.5111  13.6 1.774 2.293  0.00  0.00
blg146.3  -1.6031  -6.4378  15.4 1.853 2.393  0.00  0.00
blg146.4  -1.4696  -6.3654  13.5 1.933 2.490  0.01  0.00
blg146.5  -1.6130  -6.1030  16.7 2.096 2.664  0.32  0.00
blg146.6  -1.7473  -6.1760  16.3 2.063 2.640  0.18  0.00
blg146.7  -1.8815  -6.2492  19.1 1.902 2.468  0.45  0.00
blg146.8  -2.0149  -6.3216  15.6 1.915 2.460  0.10  0.00
blg147.1  -3.1589  -3.1193  67.3 3.037 4.102 17.29 17.18
blg147.2  -3.0285  -3.0415  66.7 2.797 3.891 15.48 15.43
blg147.3  -2.8983  -2.9630  72.9 2.571 3.664 15.49 15.03
blg147.4  -2.7679  -2.8849  77.0 2.474 3.568 15.81 15.16
blg147.5  -2.9201  -2.6282  63.6 1.621 2.451  7.37  4.89
blg147.6  -3.0514  -2.7067  77.5 2.249 3.272 14.23 12.86
blg147.7  -3.1820  -2.7852  72.2 2.316 3.381 13.63 12.70
blg147.8  -3.3125  -2.8634  70.8 3.060 4.112 18.28 18.05
blg148.1  -2.8689  -3.6143  60.5 3.289 4.137 16.69 15.65
blg148.2  -2.7382  -3.5375  57.1 3.244 4.187 15.33 15.08
blg148.3  -2.6074  -3.4598  62.2 3.309 4.258 17.33 16.97
blg148.4  -2.4765  -3.3827  64.6 3.392 4.299 18.64 17.95
blg148.5  -2.6279  -3.1255  69.1 3.086 3.903 18.17 16.10
blg148.6  -2.7592  -3.2028  69.0 3.018 3.938 17.59 16.34
blg148.7  -2.8903  -3.2805  64.9 3.179 4.112 17.37 16.62
blg148.8  -3.0213  -3.3578  65.4 3.283 4.185 18.22 17.31
blg149.1  -2.5784  -4.1109  47.9 3.024 3.375 11.26  7.09
blg149.2  -2.4472  -4.0350  48.8 2.968 3.462 11.24  7.86
blg149.3  -2.3157  -3.9582  50.6 3.232 3.727 13.12 10.08
blg149.4  -2.1842  -3.8818  52.5 3.074 3.554 12.96  9.43
blg149.5  -2.3342  -3.6238  59.1 3.169 3.526 15.45 10.79
blg149.6  -2.4661  -3.7002  56.2 3.241 3.636 14.91 10.82
blg149.7  -2.5978  -3.7771  56.2 3.040 3.440 13.86  9.53
blg149.8  -2.7293  -3.8535  54.7 2.747 3.063 11.81  6.57
blg150.1  -2.2941  -4.6077  32.9 2.214 2.957  4.10  1.37
blg150.2  -2.1623  -4.5324  37.9 2.560 3.360  6.51  4.38
blg150.3  -2.0304  -4.4563  39.6 2.699 3.504  7.45  5.66
blg150.4  -1.8989  -4.3810  39.6 2.814 3.617  7.94  6.34
blg150.5  -2.0474  -4.1220  42.8 3.017 3.732  9.68  7.92
blg150.6  -2.1795  -4.1975  44.2 3.096 3.843 10.53  9.07
blg150.7  -2.3116  -4.2736  44.8 3.116 3.883 10.76  9.47
blg150.8  -2.4430  -4.3488  40.3 2.947 3.717  8.73  7.17
blg151.1  -2.0114  -5.0972  26.4 2.026 2.751  2.18  0.20
blg151.2  -1.8788  -5.0225  23.2 2.471 3.246  2.53  0.31
blg151.3  -1.7463  -4.9472  28.1 2.432 3.203  3.62  1.01
blg151.4  -1.6137  -4.8724  31.2 2.625 3.380  4.98  2.73
blg151.5  -1.7611  -4.6126  38.1 2.916 3.644  7.88  6.03
blg151.6  -1.8940  -4.6876  34.7 2.913 3.629  6.90  4.94
blg151.7  -2.0267  -4.7629  32.2 2.414 3.169  4.51  1.90
blg151.8  -2.1593  -4.8378  32.0 2.476 3.235  4.73  2.16
blg152.1  -1.7270  -5.6058  21.5 2.178 2.848  1.47  0.00
blg152.2  -1.5937  -5.5322  21.3 2.407 3.120  1.90  0.04
blg152.3  -1.4610  -5.4570  22.9 2.430 3.141  2.35  0.04
blg152.4  -1.3279  -5.3830  22.8 2.375 3.099  2.20  0.06
blg152.5  -1.4738  -5.1223  27.6 2.542 3.253  3.84  1.30
blg152.6  -1.6072  -5.1965  24.9 2.327 3.063  2.58  0.14
blg152.7  -1.7405  -5.2710  22.0 2.263 2.977  1.83  0.00
blg152.8  -1.8735  -5.3456  22.5 2.312 3.031  2.02  0.00
blg153.1  -1.4524  -6.1041  18.3 2.031 2.626  0.51  0.00
blg153.2  -1.3185  -6.0311  18.3 2.082 2.703  0.60  0.00
blg153.3  -1.1850  -5.9575  18.3 2.058 2.697  0.56  0.00
blg153.4  -1.0512  -5.8842  18.2 1.895 2.535  0.26  0.00
blg153.5  -1.1957  -5.6227  16.9 1.994 2.648  0.28  0.00
blg153.6  -1.3297  -5.6961  20.5 2.400 3.050  1.70  0.00
blg153.7  -1.4635  -5.7698  18.8 2.270 2.935  1.05  0.00
blg153.8  -1.5974  -5.8431  19.0 2.104 2.758  0.79  0.00
blg154.1  -1.1720  -6.6233  11.4 1.734 2.237  0.00  0.00
blg154.2  -1.0373  -6.5523  14.0 1.781 2.317  0.00  0.00
blg154.3  -0.9033  -6.4782  16.2 1.779 2.324  0.00  0.00
blg154.4  -0.7690  -6.4058  14.0 1.740 2.282  0.00  0.00
blg154.5  -0.9118  -6.1436  14.8 1.729 2.298  0.00  0.00
blg154.6  -1.0475  -6.2166  15.4 1.928 2.496  0.02  0.00
blg154.7  -1.1809  -6.2889  15.7 1.902 2.465  0.08  0.00
blg154.8  -1.3156  -6.3616  13.5 1.849 2.397  0.00  0.00
blg155.1  -2.3798  -3.2728  67.7 3.399 4.432 19.82 19.88
blg155.2  -2.2504  -3.1965  71.3 3.838 4.929 24.15 24.85
blg155.3  -2.1195  -3.1190  70.1 3.257 4.380 19.57 20.11
blg155.4  -1.9893  -3.0408  73.5 3.067 4.164 19.21 19.19
blg155.5  -2.1412  -2.7840  82.0 2.471 3.466 17.05 15.36
blg155.6  -2.2724  -2.8614  71.4 2.177 3.188 12.53 11.22
blg155.7  -2.4034  -2.9392  67.6 2.706 3.773 15.60 15.44
blg155.8  -2.5328  -3.0157  75.5 2.981 4.044 19.22 18.75
blg156.1  -2.0922  -3.7682  53.7 3.116 4.094 13.49 13.42
blg156.2  -1.9611  -3.6920  60.7 2.775 3.847 13.63 13.56
blg156.3  -1.8299  -3.6150  59.3 2.820 3.917 13.57 13.75
blg156.4  -1.6987  -3.5382  63.5 3.258 4.332 17.45 17.91
blg156.5  -1.8495  -3.2800  72.3 3.240 4.237 20.16 19.54
blg156.6  -1.9812  -3.3566  67.4 3.397 4.420 19.72 19.69
blg156.7  -2.1115  -3.4329  64.3 3.783 4.756 21.09 21.35
blg156.8  -2.2430  -3.5096  64.5 3.501 4.474 19.50 19.34
blg157.1  -1.8050  -4.2680  44.5 2.978 3.748 10.01  8.51
blg157.2  -1.6728  -4.1924  42.7 3.236 4.096 10.63 10.13
blg157.3  -1.5410  -4.1162  46.6 3.090 3.972 11.20 10.53
blg157.4  -1.4090  -4.0405  51.8 3.050 3.900 12.62 11.61
blg157.5  -1.5576  -3.7817  55.2 3.233 3.991 14.66 13.16
blg157.6  -1.6892  -3.8571  54.3 3.284 4.128 14.66 13.86
blg157.7  -1.8211  -3.9331  51.8 3.290 4.125 13.80 13.06
blg157.8  -1.9532  -4.0090  48.8 3.043 3.802 11.59 10.05
blg158.1  -1.5208  -4.7648  32.5 2.709 3.424  5.60  3.19
blg158.2  -1.3881  -4.6899  36.4 2.820 3.590  7.14  5.36
blg158.3  -1.2560  -4.6146  37.8 3.101 3.830  8.49  7.00
blg158.4  -1.1235  -4.5395  36.6 2.989 3.729  7.72  6.06
blg158.5  -1.2709  -4.2801  42.1 2.623 3.351  7.89  5.50
blg158.6  -1.4037  -4.3551  41.4 2.913 3.669  8.80  7.10
blg158.7  -1.5363  -4.4306  40.0 2.837 3.616  8.15  6.46
blg158.8  -1.6688  -4.5056  40.3 2.972 3.773  8.73  7.43
blg159.1  -1.2429  -5.2599  25.7 2.467 3.089  3.15  0.66
blg159.2  -1.1102  -5.1860  25.4 2.337 2.983  2.81  0.74
blg159.3  -0.9774  -5.1113  27.9 2.667 3.288  4.23  1.20
blg159.4  -0.8444  -5.0371  29.6 2.461 3.086  4.06  0.88
blg159.5  -0.9907  -4.7767  32.9 2.829 3.449  6.10  3.42
blg159.6  -1.1239  -4.8510  31.7 2.586 3.231  4.99  1.96
blg159.7  -1.2572  -4.9257  31.5 2.342 2.993  4.18  1.31
blg159.8  -1.3903  -5.0001  30.9 2.642 3.314  4.95  2.14
blg160.1  -0.9643  -5.7685  19.3 1.725 2.291  0.37  0.00
blg160.2  -0.8300  -5.6949  22.5 2.047 2.651  1.44  0.00
blg160.3  -0.6975  -5.6216  21.7 2.274 2.893  1.74  0.00
blg160.4  -0.5638  -5.5474  23.3 2.363 2.974  2.29  0.00
blg160.5  -0.7077  -5.2857  24.1 2.311 2.896  2.37  0.00
blg160.6  -0.8415  -5.3592  23.9 2.338 2.948  2.37  0.00
blg160.7  -0.9748  -5.4336  22.4 2.343 2.940  2.08  0.00
blg160.8  -1.1089  -5.5073  21.8 2.161 2.750  1.52  0.00
blg161.1  -0.6918  -6.2633  14.6 1.772 2.288  0.00  0.00
blg161.2  -0.5580  -6.1910  15.5 1.860 2.402  0.01  0.00
blg161.3  -0.4243  -6.1181  17.1 1.909 2.445  0.10  0.00
blg161.4  -0.2903  -6.0454  18.0 1.971 2.519  0.35  0.00
blg161.5  -0.4333  -5.7831  21.4 2.210 2.768  1.52  0.00
blg161.6  -0.5680  -5.8560  20.2 2.042 2.595  0.91  0.00
blg161.7  -0.7019  -5.9290  17.0 1.887 2.441  0.13  0.00
blg161.8  -0.8359  -6.0017  16.5 1.602 2.158  0.00  0.00
blg162.1  -0.4221  -6.7644  11.2 1.568 2.069  0.00  0.00
blg162.2  -0.2882  -6.6932  11.4 1.563 2.074  0.00  0.00
blg162.3  -0.1537  -6.6209  11.6 1.603 2.125  0.00  0.00
blg162.4  -0.0190  -6.5491  12.6 1.697 2.230  0.00  0.00
blg162.5  -0.1609  -6.2862  15.0 1.931 2.501  0.04  0.00
blg162.6  -0.2955  -6.3579  14.0 1.731 2.274  0.00  0.00
blg162.7  -0.4303  -6.4302  11.5 1.543 2.078  0.00  0.00
blg162.8  -0.5650  -6.5021  12.1 1.689 2.215  0.01  0.00
blg163.1  -1.8157  -3.0566  79.4 2.945 3.856 20.08 18.05
blg163.2  -1.6842  -2.9789  80.3 3.396 4.369 23.93 22.63
blg163.3  -1.5531  -2.9018  83.5 3.379 4.347 24.98 23.33
blg163.4  -1.4226  -2.8241  92.9 2.941 3.907 23.97 21.48
blg163.5  -1.5737  -2.5668  86.5 1.611 2.366 10.50  6.29
blg163.6  -1.7055  -2.6444  89.9 2.075 2.872 15.33 11.95
blg163.7  -1.8365  -2.7221  88.5 2.464 3.410 18.48 16.02
blg163.8  -1.9674  -2.7994  84.7 2.773 3.676 20.17 17.67
blg164.1  -1.5265  -3.5512  60.5 3.361 4.192 17.09 16.03
blg164.2  -1.3951  -3.4750  63.0 3.929 4.788 21.56 21.20
blg164.3  -1.2639  -3.3981  69.1 3.838 4.719 23.37 22.54
blg164.4  -1.1324  -3.3217  65.5 3.619 4.501 20.48 19.77
blg164.5  -1.2827  -3.0639  75.2 3.842 4.536 25.56 22.71
blg164.6  -1.4144  -3.1404  75.0 3.606 4.462 23.73 22.03
blg164.7  -1.5459  -3.2173  71.0 3.716 4.566 23.12 21.80
blg164.8  -1.6774  -3.2938  69.2 3.340 4.161 19.87 18.13
blg165.1  -1.2481  -4.0355  48.2 2.655 3.606  9.62  8.69
blg165.2  -1.1161  -3.9598  48.1 2.522 3.524  8.89  8.07
blg165.3  -0.9838  -3.8832  50.8 2.558 3.572  9.78  9.06
blg165.4  -0.8519  -3.8075  52.7 2.962 3.970 12.50 12.37
blg165.5  -1.0015  -3.5492  60.1 3.319 4.265 16.75 16.47
blg165.6  -1.1338  -3.6251  59.5 3.107 4.084 15.25 14.94
blg165.7  -1.2657  -3.7013  57.5 2.897 3.915 13.43 13.21
blg165.8  -1.3977  -3.7772  52.9 3.202 4.177 13.69 13.70
blg166.1  -0.9586  -4.5490  37.0 2.963 3.819  7.74  6.70
blg166.2  -0.8256  -4.4738  38.4 2.952 3.872  8.07  7.39
blg166.3  -0.6934  -4.3984  39.4 3.033 3.966  8.73  8.28
blg166.4  -0.5610  -4.3234  41.1 3.249 4.172 10.12 10.04
blg166.5  -0.7091  -4.0642  46.0 3.041 3.977 10.73 10.37
blg166.6  -0.8418  -4.1393  46.5 3.236 4.173 11.81 11.76
blg166.7  -0.9743  -4.2148  44.5 3.188 4.130 10.96 10.88
blg166.8  -1.1068  -4.2899  40.9 3.024 3.955  9.12  8.67
blg167.1  -0.6796  -5.0445  28.8 2.565 3.277  4.21  1.52
blg167.2  -0.5462  -4.9702  30.2 2.846 3.601  5.38  3.34
blg167.3  -0.4133  -4.8956  27.9 3.048 3.806  5.30  3.55
blg167.4  -0.2804  -4.8214  30.7 2.920 3.666  5.77  3.85
blg167.5  -0.4264  -4.5610  37.1 3.207 3.900  8.68  7.17
blg167.6  -0.5597  -4.6353  36.5 3.027 3.781  7.84  6.34
blg167.7  -0.6933  -4.7102  35.1 2.897 3.677  6.96  5.32
blg167.8  -0.8263  -4.7845  34.4 2.934 3.703  6.89  5.26
blg168.1  -0.4083  -5.5339  21.2 2.394 3.071  1.85  0.00
blg168.2  -0.2747  -5.4607  22.0 2.484 3.201  2.26  0.08
blg168.3  -0.1414  -5.3867  22.5 2.603 3.317  2.69  0.56
blg168.4  -0.0080  -5.3131  24.6 2.641 3.361  3.30  0.70
blg168.5  -0.1527  -5.0520  28.5 2.736 3.439  4.58  2.01
blg168.6  -0.2865  -5.1256  26.8 2.828 3.524  4.37  1.86
blg168.7  -0.4200  -5.1995  29.5 2.611 3.324  4.45  1.71
blg168.8  -0.5536  -5.2731  25.0 2.494 3.213  3.02  0.21
blg169.1  -0.1330  -6.0427  19.0 2.037 2.539  0.66  0.00
blg169.2   0.0008  -5.9703  17.0 2.190 2.719  0.51  0.00
blg169.3   0.1347  -5.8971  17.2 2.309 2.825  0.76  0.00
blg169.4   0.2687  -5.8244  18.1 2.255 2.776  0.88  0.00
blg169.5   0.1253  -5.5624  22.5 2.315 2.831  1.99  0.00
blg169.6  -0.0090  -5.6352  20.8 2.281 2.793  1.54  0.00
blg169.7  -0.1431  -5.7084  21.4 2.181 2.703  1.46  0.00
blg169.8  -0.2772  -5.7811  19.7 2.242 2.760  1.21  0.00
blg170.1   0.1459  -6.5607  11.7 1.697 2.234  0.00  0.00
blg170.2   0.2798  -6.4892  13.8 1.801 2.364  0.00  0.00
blg170.3   0.4142  -6.4169  12.6 1.760 2.329  0.00  0.00
blg170.4   0.5488  -6.3449  13.1 1.851 2.437  0.03  0.00
blg170.5   0.4070  -6.0820  14.6 2.077 2.695  0.01  0.00
blg170.6   0.2719  -6.1541  14.9 2.101 2.713  0.07  0.00
blg170.7   0.1374  -6.2262  13.0 2.086 2.683  0.01  0.00
blg170.8   0.0029  -6.2984  13.5 1.955 2.541  0.02  0.00
blg171.1  -1.3054  -2.7555  90.7 2.948 3.949 23.31 21.36
blg171.2  -1.1746  -2.6783  93.9 3.438 4.533 29.03 27.59
blg171.3  -1.0440  -2.6005  92.2 3.194 4.275 26.12 24.74
blg171.4  -0.9132  -2.5232  93.7 3.798 4.769 32.38 29.76
blg171.5  -1.0647  -2.2662 107.2 3.233 4.120 31.43 26.66
blg171.6  -1.1961  -2.3438 100.2 2.918 3.886 25.82 22.71
blg171.7  -1.3270  -2.4216 103.8 1.714 2.423 14.45 10.79
blg171.8  -1.4578  -2.4990  89.5 1.753 2.625 12.41  9.10
blg172.1  -1.0197  -3.2483  67.5 3.724 4.396 21.96 19.56
blg172.2  -0.8887  -3.1721  73.8 3.765 4.604 24.58 22.94
blg172.3  -0.7576  -3.0950  73.7 4.130 4.940 27.27 25.66
blg172.4  -0.6263  -3.0185  75.7 4.560 5.307 31.22 29.25
blg172.5  -0.7767  -2.7607  90.0 4.321 4.941 35.61 30.30
blg172.6  -0.9083  -2.8373  84.4 3.807 4.592 28.80 25.66
blg172.7  -1.0396  -2.9147  81.1 3.439 4.246 24.66 21.85
blg172.8  -1.1712  -2.9913  77.1 3.647 4.321 24.90 21.48
blg173.1  -0.7329  -3.7485  59.3 3.166 3.912 15.61 13.72
blg173.2  -0.6006  -3.6727  57.7 2.979 3.833 13.92 12.64
blg173.3  -0.4689  -3.5964  58.4 2.853 3.716 13.49 12.07
blg173.4  -0.3371  -3.5207  60.7 2.880 3.737 14.29 12.79
blg173.5  -0.4854  -3.2617  71.3 4.081 4.649 25.91 22.62
blg173.6  -0.6176  -3.3375  68.1 3.992 4.691 24.03 22.03
blg173.7  -0.7502  -3.4142  63.5 3.137 3.897 16.86 14.73
blg173.8  -0.8822  -3.4901  64.2 3.225 3.970 17.62 15.43
blg174.1  -0.4521  -4.2483  42.5 3.178 3.962 10.28  9.24
blg174.2  -0.3198  -4.1735  46.4 3.130 4.003 11.30 10.68
blg174.3  -0.1876  -4.0980  44.7 3.309 4.188 11.58 11.31
blg174.4  -0.0553  -4.0230  47.8 3.183 4.061 11.96 11.41
blg174.5  -0.2029  -3.7636  55.5 2.836 3.670 12.46 10.93
blg174.6  -0.3355  -3.8387  58.4 3.382 4.233 16.53 15.76
blg174.7  -0.4676  -3.9140  50.3 3.317 4.167 13.46 12.91
blg174.8  -0.6000  -3.9891  51.2 3.123 3.927 12.72 11.54
blg175.1  -0.1702  -4.7523  31.3 2.797 3.519  5.56  3.30
blg175.2  -0.0370  -4.6796  32.6 2.302 3.097  4.33  1.79
blg175.3   0.0957  -4.6049  34.5 2.312 3.141  4.78  2.31
blg175.4   0.2285  -4.5306  36.8 2.142 2.965  4.69  2.08
blg175.5   0.0823  -4.2704  40.1 2.743 3.530  7.81  5.99
blg175.6  -0.0508  -4.3447  40.2 3.166 3.975  9.51  8.61
blg175.7  -0.1842  -4.4180  38.6 3.300 4.091  9.49  8.71
blg175.8  -0.3171  -4.4925  38.5 3.280 4.002  9.38  8.18
blg176.1   0.1056  -5.2497  27.7 2.554 3.214  3.89  1.16
blg176.2   0.2390  -5.1764  26.8 2.741 3.449  4.13  1.52
blg176.3   0.3721  -5.1024  26.7 2.743 3.487  4.09  1.62
blg176.4   0.5053  -5.0290  28.6 2.738 3.490  4.60  2.26
blg176.5   0.3606  -4.7678  33.3 2.568 3.272  5.32  2.61
blg176.6   0.2270  -4.8414  33.6 2.528 3.275  5.28  2.72
blg176.7   0.0943  -4.9150  31.6 2.586 3.313  4.95  2.33
blg176.8  -0.0391  -4.9886  30.7 2.633 3.313  4.86  2.06
blg177.1   0.3804  -5.7470  18.5 2.256 2.869  0.97  0.00
blg177.2   0.5142  -5.6745  19.3 2.382 3.020  1.39  0.00
blg177.3   0.6473  -5.6016  21.0 2.502 3.145  2.04  0.00
blg177.4   0.7812  -5.5288  21.1 2.506 3.150  2.08  0.00
blg177.5   0.6376  -5.2669  24.7 2.677 3.323  3.40  0.66
blg177.6   0.5043  -5.3392  24.3 2.657 3.301  3.24  0.31
blg177.7   0.3700  -5.4127  23.5 2.529 3.170  2.72  0.05
blg177.8   0.2359  -5.4856  22.0 2.404 3.044  2.07  0.00
blg178.1   0.6527  -6.2511  14.5 1.939 2.493  0.09  0.00
blg178.2   0.7871  -6.1793  14.3 1.997 2.578  0.02  0.00
blg178.3   0.9215  -6.1067  15.6 2.146 2.759  0.26  0.00
blg178.4   1.0558  -6.0347  17.2 2.282 2.883  0.73  0.00
blg178.5   0.9136  -5.7719  19.4 2.428 3.055  1.50  0.00
blg178.6   0.7789  -5.8440  17.0 2.206 2.806  0.55  0.00
blg178.7   0.6446  -5.9164  15.2 2.052 2.645  0.11  0.00
blg178.8   0.5098  -5.9888  15.3 2.080 2.668  0.07  0.00
blg179.1  -1.0981  -1.9474 107.5 2.141 2.869 19.98 14.24
blg179.2  -0.9682  -1.8696 116.9 3.095 3.945 32.89 26.77
blg179.3  -0.8386  -1.7912 117.5 2.818 3.611 30.12 23.54
blg179.4  -0.7083  -1.7130 120.2 2.764 3.566 30.15 23.51
blg180.1  -0.8084  -2.4408  95.9 4.170 4.956 37.03 32.20
blg180.2  -0.6779  -2.3637  97.0 3.357 4.344 29.79 26.74
blg180.3  -0.5475  -2.2860 105.0 3.751 4.726 35.88 32.06
blg180.4  -0.4168  -2.2084 110.1 4.463 5.305 45.96 39.33
blg180.5  -0.5689  -1.9515 114.8 3.090 3.982 32.36 26.79
blg180.6  -0.6999  -2.0290 105.5 2.643 3.487 24.65 20.08
blg180.7  -0.8305  -2.1071 117.4 3.895 4.812 42.82 36.19
blg180.8  -0.9610  -2.1851 108.7 3.266 4.232 32.19 28.06
blg181.1  -0.5195  -2.9356  79.8 4.817 5.389 35.27 31.29
blg181.2  -0.3886  -2.8594  75.9 4.305 5.149 29.42 28.02
blg181.3  -0.2581  -2.7815  82.9 3.414 4.401 25.19 23.73
blg181.4  -0.1269  -2.7049  87.2 2.639 3.646 19.75 17.94
blg181.5  -0.2774  -2.4472  86.2 2.921 3.557 23.24 18.35
blg181.6  -0.4089  -2.5239  83.9 2.796 3.622 20.13 17.16
blg181.7  -0.5403  -2.6010  87.8 3.445 4.345 27.20 24.40
blg181.8  -0.6708  -2.6783  94.6 4.063 4.860 35.17 30.83
blg182.1  -0.2331  -3.4315  64.3 2.941 3.615 15.78 12.76
blg182.2  -0.1015  -3.3558  67.5 3.323 4.081 19.19 17.04
blg182.3   0.0305  -3.2797  70.5 2.866 3.699 16.87 14.72
blg182.4   0.1625  -3.2024  69.4 2.913 3.748 16.87 14.87
blg182.5   0.0132  -2.9439  80.3 2.689 3.433 18.29 14.67
blg182.6  -0.1188  -3.0199  76.0 2.486 3.253 15.69 12.35
blg182.7  -0.2506  -3.0964  74.3 3.765 4.390 24.79 21.35
blg182.8  -0.3829  -3.1738  74.1 4.068 4.561 27.05 22.69
blg183.1   0.0546  -3.9311  52.1 3.113 3.840 13.01 11.27
blg183.2   0.1870  -3.8561  52.1 3.476 4.241 14.90 13.96
blg183.3   0.3191  -3.7805  53.3 4.031 4.751 18.27 17.79
blg183.4   0.4508  -3.7044  56.6 4.185 4.870 20.48 19.72
blg183.5   0.3033  -3.4449  61.0 3.840 4.492 20.11 18.31
blg183.6   0.1708  -3.5201  61.3 3.913 4.610 20.69 19.29
blg183.7   0.0385  -3.5957  56.9 3.277 4.063 15.50 14.15
blg183.8  -0.0935  -3.6721  56.4 2.848 3.638 12.81 10.95
blg184.1   0.3301  -4.4211  36.1 2.470 3.276  5.67  3.40
blg184.2   0.4628  -4.3469  36.8 3.035 3.900  7.94  7.08
blg184.3   0.5955  -4.2722  36.2 2.827 3.695  7.06  5.83
blg184.4   0.7279  -4.1972  44.0 3.563 4.396 12.48 12.37
blg184.5   0.5816  -3.9375  51.0 4.100 4.782 17.73 17.25
blg184.6   0.4486  -4.0120  47.8 3.535 4.345 13.80 13.37
blg184.7   0.3156  -4.0866  46.4 3.085 3.932 11.08 10.19
blg184.8   0.1829  -4.1611  45.3 2.767 3.625  9.45  8.08
blg185.1   0.6117  -4.9326  28.0 2.685 3.534  4.28  2.28
blg185.2   0.7449  -4.8591  29.3 2.769 3.637  4.88  3.22
blg185.3   0.8779  -4.7849  31.1 2.550 3.427  4.69  2.74
blg185.4   1.0111  -4.7113  33.3 2.972 3.884  6.69  5.84
blg185.5   0.8660  -4.4503  36.5 2.983 3.763  7.61  6.17
blg185.6   0.7325  -4.5240  36.1 3.136 4.036  8.12  7.61
blg185.7   0.5992  -4.5982  32.8 2.921 3.820  6.39  5.34
blg185.8   0.4656  -4.6723  32.0 2.724 3.626  5.51  4.07
blg186.1   0.8872  -5.4361  23.4 2.592 3.199  2.86  0.23
blg186.2   1.0210  -5.3641  23.7 2.763 3.410  3.32  0.53
blg186.3   1.1546  -5.2907  23.1 2.721 3.389  3.08  0.34
blg186.4   1.2883  -5.2177  26.2 2.681 3.387  3.80  1.03
blg186.5   1.1445  -4.9561  29.0 2.777 3.435  4.81  2.12
blg186.6   1.0099  -5.0280  29.2 2.827 3.463  5.02  2.32
blg186.7   0.8767  -5.1026  25.8 2.704 3.330  3.73  0.66
blg186.8   0.7422  -5.1745  25.2 2.626 3.260  3.40  0.35
blg187.1   1.1556  -5.9324  16.5 2.341 2.907  0.64  0.00
blg187.2   1.2895  -5.8604  16.6 2.455 3.070  0.85  0.00
blg187.3   1.4235  -5.7876  17.7 2.496 3.128  1.21  0.00
blg187.4   1.5588  -5.7148  18.5 2.503 3.128  1.41  0.00
blg187.5   1.4152  -5.4528  21.4 2.581 3.201  2.31  0.02
blg187.6   1.2817  -5.5248  20.7 2.583 3.188  2.14  0.00
blg187.7   1.1474  -5.5975  20.5 2.568 3.130  2.04  0.00
blg187.8   1.0122  -5.6705  19.6 2.469 3.023  1.63  0.00
blg188.1   0.3887  -3.3249  60.3 3.887 4.527 20.18 18.39
blg188.2   0.5194  -3.2503  64.2 4.514 5.279 25.71 25.25
blg188.3   0.6510  -3.1741  69.3 4.718 5.436 29.46 28.21
blg188.4   0.7825  -3.0973  73.2 4.953 5.568 33.04 30.59
blg188.5   0.6339  -2.8385  82.9 4.899 5.326 37.41 31.67
blg188.6   0.5016  -2.9143  82.7 4.746 5.382 35.95 32.05
blg188.7   0.3697  -2.9905  71.2 3.699 4.474 23.22 21.22
blg188.8   0.2385  -3.0658  75.0 3.587 4.357 23.76 21.24
blg189.1   0.6723  -3.8256  52.1 4.045 4.656 17.87 16.77
blg189.2   0.8035  -3.7515  54.1 4.043 4.770 18.61 18.15
blg189.3   0.9359  -3.6760  55.4 4.398 5.076 21.14 20.75
blg189.4   1.0682  -3.6011  54.5 4.639 5.270 22.07 21.78
blg189.5   0.9212  -3.3414  62.4 4.573 5.095 25.29 23.24
blg189.6   0.7883  -3.4165  61.9 4.495 5.105 24.60 23.18
blg189.7   0.6564  -3.4916  60.4 4.440 5.011 23.59 22.01
blg189.8   0.5242  -3.5666  57.1 4.194 4.739 20.75 18.97
blg190.1   0.9680  -4.3534  51.0 3.201 3.755 13.17 10.28
blg190.2   1.0998  -4.2798  40.5 3.175 3.859  9.66  8.03
blg190.3   1.2325  -4.2051  40.6 3.758 4.412 12.08 11.33
blg190.4   1.3651  -4.1305  43.3 4.099 4.706 14.53 14.03
blg190.5   1.2192  -3.8704  48.2 4.359 4.849 17.78 16.67
blg190.6   1.0863  -3.9451  49.1 4.451 4.950 18.65 17.68
blg190.7   0.9534  -4.0197  45.9 3.989 4.531 15.09 13.84
blg190.8   0.8212  -4.0938  44.4 3.640 4.165 12.95 11.05
blg191.1   1.2497  -4.8636  31.4 2.968 3.649  6.13  4.01
blg191.2   1.3826  -4.7904  34.3 3.120 3.828  7.47  5.87
blg191.3   1.5156  -4.7165  32.0 3.190 3.875  6.98  5.34
blg191.4   1.6488  -4.6431  33.3 3.332 3.966  7.90  6.26
blg191.5   1.5043  -4.3819  38.4 3.580 4.192 10.53  9.26
blg191.6   1.3707  -4.4554  37.0 3.228 3.913  8.75  7.24
blg191.7   1.2373  -4.5293  37.7 3.303 3.973  9.23  7.78
blg191.8   1.1040  -4.6031  38.0 3.263 3.916  9.20  7.55
blg192.1   1.5186  -5.3560  22.3 2.587 3.216  2.56  0.04
blg192.2   1.6521  -5.2836  23.4 2.615 3.262  2.90  0.03
blg192.3   1.7858  -5.2103  25.1 2.778 3.422  3.76  0.84
blg192.4   1.9197  -5.1375  26.6 2.915 3.549  4.55  1.90
blg192.5   1.7763  -4.8755  28.5 3.149 3.772  5.78  3.62
blg192.6   1.6420  -4.9485  26.4 3.051 3.665  4.82  2.35
blg192.7   1.5081  -5.0217  28.4 2.887 3.542  4.99  2.48
blg192.8   1.3742  -5.0946  26.9 2.871 3.523  4.50  1.87
blg193.1   1.7920  -5.8616  17.6 2.328 2.951  0.89  0.00
blg193.2   1.9258  -5.7900  19.3 2.424 3.068  1.47  0.00
blg193.3   2.0599  -5.7175  20.3 2.470 3.126  1.80  0.00
blg193.4   2.1954  -5.6447  20.3 2.644 3.318  2.15  0.00
blg193.5   2.0534  -5.3820  21.5 2.809 3.425  2.82  0.12
blg193.6   1.9187  -5.4543  23.7 2.736 3.382  3.26  0.29
blg193.7   1.7831  -5.5275  22.1 2.618 3.249  2.57  0.01
blg193.8   1.6487  -5.5997  20.9 2.521 3.158  2.06  0.00
blg194.1   0.0871  -1.4986 139.7 3.701 4.317 48.73 35.37
blg195.1   0.5255  -1.9080 120.1 5.219 5.636 59.35 45.42
blg195.2   0.6554  -1.8311 125.7 5.075 5.632 60.67 46.99
blg195.3   0.7858  -1.7531 127.4 5.490 5.920 67.20 50.74
blg195.4   0.9166  -1.6760 126.8 5.334 5.729 64.44 48.36
blg195.5   0.7649  -1.4198 140.3 3.568 4.222 46.50 34.32
blg195.6   0.6341  -1.4966 129.0 4.198 4.827 51.44 39.10
blg195.7   0.5032  -1.5743 134.7 3.804 4.509 48.03 36.63
blg195.8   0.3720  -1.6519 121.0 3.966 4.615 45.01 34.86
blg196.1   1.4911  -4.0651  44.1 4.066 4.605 14.70 13.69
blg196.2   1.6240  -3.9909  50.7 4.080 4.652 17.56 16.16
blg196.3   1.7566  -3.9161  48.6 4.050 4.705 16.49 15.91
blg196.4   1.8892  -3.8419  50.0 4.248 4.877 18.08 17.54
blg196.5   1.7435  -3.5814  56.1 4.537 4.994 22.20 20.39
blg196.6   1.6101  -3.6560  53.6 4.599 5.156 21.46 20.68
blg196.7   1.4772  -3.7308  51.2 4.062 4.707 17.58 16.79
blg196.8   1.3444  -3.8053  49.4 4.199 4.754 17.54 16.48
blg197.1   1.7641  -4.5638  35.5 3.537 4.122  9.35  7.87
blg197.2   1.8969  -4.4906  34.8 3.513 4.222  9.08  8.21
blg197.3   2.0299  -4.4166  32.2 3.484 4.192  7.99  7.04
blg197.4   2.1631  -4.3430  36.6 3.543 4.258  9.74  8.99
blg197.5   2.0183  -4.0820  42.5 3.869 4.448 13.23 12.17
blg197.6   1.8847  -4.1557  40.1 3.569 4.272 11.18 10.34
blg197.7   1.7519  -4.2295  39.4 3.757 4.424 11.61 10.96
blg197.8   1.6186  -4.3032  40.6 3.802 4.391 12.24 11.16
blg198.1   2.0375  -5.0665  28.0 3.004 3.625  5.20  2.73
blg198.2   2.1709  -4.9940  26.8 3.179 3.875  5.30  3.49
blg198.3   2.3045  -4.9207  29.0 3.338 4.048  6.48  5.15
blg198.4   2.4383  -4.8479  28.6 3.383 4.076  6.46  5.12
blg198.5   2.2955  -4.5857  34.3 3.416 4.025  8.52  6.95
blg198.6   2.1614  -4.6586  32.0 3.361 4.022  7.52  6.09
blg198.7   2.0277  -4.7319  30.7 3.341 4.009  7.05  5.59
blg198.8   1.8939  -4.8048  32.0 3.276 3.868  7.27  5.32
blg199.1   2.3132  -5.5724  18.3 2.820 3.459  1.94  0.00
blg199.2   2.4465  -5.5009  18.5 2.964 3.613  2.26  0.01
blg199.3   2.5806  -5.4282  22.2 3.026 3.671  3.50  0.86
blg199.4   2.7147  -5.3560  24.3 2.990 3.667  4.04  1.62
blg199.5   2.5723  -5.0934  25.5 3.219 3.864  4.98  2.94
blg199.6   2.4379  -5.1658  24.8 3.080 3.747  4.41  2.14
blg199.7   2.3038  -5.2384  25.0 3.009 3.674  4.31  1.91
blg199.8   2.1695  -5.3107  23.4 2.937 3.601  3.68  1.25
blg204.1   2.5821  -6.0765  15.3 2.526 3.127  0.65  0.00
blg204.2   2.7163  -6.0055  18.2 2.602 3.213  1.52  0.00
blg204.3   2.8508  -5.9335  17.6 2.654 3.287  1.45  0.00
blg204.4   2.9859  -5.8627  17.5 2.594 3.231  1.34  0.00
blg204.5   2.8444  -5.5987  20.9 2.877 3.496  2.80  0.02
blg204.6   2.7095  -5.6704  19.6 2.838 3.474  2.35  0.04
blg204.7   2.5747  -5.7423  20.5 2.760 3.371  2.45  0.03
blg204.8   2.4404  -5.8136  19.5 2.680 3.291  2.00  0.00
blg205.1   1.2318  -2.4151  84.0 5.056 5.829 39.10 36.39
blg205.2   1.3632  -2.3390  90.1 5.437 6.289 45.67 42.59
blg205.3   1.4944  -2.2623  91.7 5.546 6.316 47.61 43.43
blg205.4   1.6256  -2.1855  87.9 4.912 5.892 40.01 38.32
blg205.5   1.4757  -1.9275 105.9 4.981 5.847 49.59 43.58
blg205.6   1.3440  -2.0039 101.9 4.675 5.717 44.52 41.10
blg205.7   1.2125  -2.0806  98.3 4.463 5.489 40.63 37.77
blg205.8   1.0811  -2.1571  88.3 3.778 4.832 30.91 29.20
blg206.1   1.5129  -2.9051  73.4 5.136 5.545 34.68 30.53
blg206.2   1.6436  -2.8305  73.3 5.579 6.033 37.70 34.38
blg206.3   1.7747  -2.7549  74.0 5.643 6.059 38.58 34.91
blg206.4   1.9066  -2.6794  78.6 5.344 5.750 38.77 33.95
blg206.5   1.7584  -2.4204  83.0 5.054 5.387 38.74 32.24
blg206.6   1.6261  -2.4960  83.3 5.506 5.842 42.58 36.23
blg206.7   1.4944  -2.5719  81.6 5.588 5.927 42.32 36.42
blg206.8   1.3627  -2.6473  81.5 5.592 5.872 42.36 35.96
blg207.1   1.8007  -3.4178  56.9 4.505 4.943 22.47 20.38
blg207.2   1.9330  -3.3432  59.5 4.978 5.449 26.43 24.89
blg207.3   2.0659  -3.2675  57.6 5.038 5.517 25.78 24.66
blg207.4   2.1975  -3.1930  60.8 4.979 5.479 27.05 25.56
blg207.5   2.0507  -2.9323  69.7 4.802 5.241 30.30 26.82
blg207.6   1.9181  -3.0073  70.9 5.185 5.619 33.56 30.25
blg207.7   1.7860  -3.0832  67.8 4.854 5.346 29.71 26.99
blg207.8   1.6526  -3.1581  65.0 4.718 5.173 27.44 24.75
blg208.1   2.0765  -3.9098  47.7 4.144 4.711 16.55 15.62
blg208.2   2.2091  -3.8361  44.3 4.226 4.907 15.51 15.63
blg208.3   2.3416  -3.7616  46.5 4.319 4.983 16.88 16.94
blg208.4   2.4751  -3.6872  53.1 4.125 4.814 18.69 18.14
blg208.5   2.3290  -3.4264  56.2 4.648 5.116 22.88 21.30
blg208.6   2.1959  -3.5006  56.3 4.804 5.336 23.81 22.88
blg208.7   2.0630  -3.5751  52.8 4.782 5.335 22.04 21.60
blg208.8   1.9300  -3.6498  50.5 4.516 5.137 19.58 19.40
blg209.1   2.3524  -4.4040  37.0 3.749 4.444 10.68 10.20
blg209.2   2.4859  -4.3292  38.7 3.798 4.507 11.53 11.18
blg209.3   2.6188  -4.2567  38.0 3.787 4.442 11.17 10.54
blg209.4   2.7520  -4.1832  38.1 3.826 4.466 11.38 10.72
blg209.5   2.6073  -3.9220  45.8 3.856 4.434 14.45 13.20
blg209.6   2.4740  -3.9941  45.3 3.956 4.565 14.70 13.86
blg209.7   2.3407  -4.0682  44.2 4.023 4.651 14.56 14.01
blg209.8   2.2074  -4.1418  40.9 3.891 4.542 12.75 12.19
blg210.1   2.6243  -4.9090  27.0 3.211 3.604  5.47  2.31
blg210.2   2.7585  -4.8360  28.4 3.291 3.713  6.14  3.30
blg210.3   2.8911  -4.7632  27.7 3.271 3.689  5.84  2.93
blg210.4   3.0257  -4.6898  28.3 3.402 3.845  6.43  3.91
blg210.5   2.8821  -4.4280  34.5 3.438 3.875  8.67  6.21
blg210.6   2.7482  -4.5009  32.4 3.416 3.778  7.87  4.98
blg210.7   2.6144  -4.5743  34.0 3.366 3.802  8.23  5.63
blg210.8   2.4798  -4.6478  31.1 3.273 3.695  6.93  4.08
blg211.1   2.8980  -5.4162  22.6 2.725 3.121  2.94  0.00
blg211.2   3.0319  -5.3444  22.2 2.839 3.227  3.09  0.05
blg211.3   3.1660  -5.2717  25.2 2.978 3.331  4.27  0.49
blg211.4   3.3002  -5.1997  24.4 3.112 3.465  4.39  0.79
blg211.5   3.1590  -4.9365  26.2 3.116 3.473  4.93  1.41
blg211.6   3.0244  -5.0088  26.3 3.149 3.516  5.07  1.64
blg211.7   2.8891  -5.0818  25.8 3.049 3.424  4.66  1.10
blg211.8   2.7550  -5.1542  26.0 2.888 3.261  4.30  0.49
blg212.1   3.1694  -5.9170  16.7 2.591 3.231  1.12  0.00
blg212.2   3.3041  -5.8472  16.9 2.581 3.228  1.14  0.00
blg212.3   3.4386  -5.7752  18.2 2.651 3.301  1.62  0.00
blg212.4   3.5733  -5.7037  19.8 2.742 3.380  2.22  0.07
blg212.5   3.4319  -5.4391  22.7 2.894 3.495  3.34  0.42
blg212.6   3.2973  -5.5121  22.5 2.826 3.454  3.17  0.67
blg212.7   3.1626  -5.5840  18.8 2.778 3.409  2.01  0.00
blg212.8   3.0280  -5.6555  19.9 2.755 3.379  2.27  0.07
blg213.1   3.4346  -6.4271  15.0 2.108 2.567  0.03  0.00
blg213.2   3.5698  -6.3564  15.1 2.212 2.676  0.15  0.00
blg213.3   3.7044  -6.2853  14.8 2.222 2.699  0.17  0.00
blg213.4   3.8407  -6.2139  15.8 2.134 2.624  0.25  0.00
blg213.5   3.7008  -5.9500  17.8 2.511 2.999  1.26  0.00
blg213.6   3.5642  -6.0216  15.9 2.465 2.944  0.70  0.00
blg213.7   3.4289  -6.0926  16.0 2.385 2.871  0.61  0.00
blg213.8   3.2941  -6.1635  14.9 2.368 2.807  0.32  0.00
blg214.1   1.7737  -2.1678  95.2 4.454 5.009 39.09 32.37
blg214.2   1.9043  -2.0926  89.8 5.026 5.598 41.86 36.21
blg214.3   2.0363  -2.0156  89.1 4.049 4.824 33.10 29.10
blg214.4   2.1675  -1.9396  86.5 3.240 4.141 25.00 22.30
blg214.5   2.0177  -1.6815  97.2 3.959 4.569 35.17 28.69
blg214.6   1.8861  -1.7578 101.7 4.452 5.116 42.01 35.16
blg214.7   1.7548  -1.8344 103.2 4.398 5.053 42.12 34.94
blg214.8   1.6226  -1.9106 102.3 4.586 5.103 43.76 35.19
blg215.1   2.0594  -2.6676  74.3 4.961 5.263 33.74 28.51
blg215.2   2.1901  -2.5929  71.1 5.199 5.636 33.72 30.42
blg215.3   2.3224  -2.5167  74.4 4.768 5.369 32.24 29.36
blg215.4   2.4543  -2.4412  73.4 4.763 5.320 31.73 28.64
blg215.5   2.3059  -2.1824  83.4 3.800 4.436 28.48 24.09
blg215.6   2.1738  -2.2579  85.7 4.652 5.186 36.66 31.33
blg215.7   2.0419  -2.3339  82.4 5.057 5.504 38.41 33.04
blg215.8   1.9096  -2.4097  81.0 5.059 5.444 37.71 32.09
blg216.1   2.3388  -3.1612  63.1 4.710 5.126 26.56 23.77
blg216.2   2.4697  -3.0873  61.3 4.999 5.456 27.44 25.58
blg216.3   2.6021  -3.0117  64.9 4.997 5.535 29.31 27.49
blg216.4   2.7343  -2.9368  62.0 4.838 5.381 26.79 25.27
blg216.5   2.5872  -2.6772  71.5 4.672 5.128 30.16 26.45
blg216.6   2.4547  -2.7522  71.3 4.799 5.317 31.08 28.00
blg216.7   2.3223  -2.8274  68.9 5.177 5.631 32.47 29.63
blg216.8   2.1900  -2.9025  66.9 4.988 5.416 30.22 27.28
blg217.1   2.6151  -3.6580  49.2 4.123 4.692 17.06 16.02
blg217.2   2.7480  -3.5839  49.2 4.170 4.817 17.28 16.83
blg217.3   2.8806  -3.5092  49.8 4.629 5.211 19.83 19.62
blg217.4   3.0131  -3.4346  52.0 4.683 5.280 21.14 20.94
blg217.5   2.8674  -3.1747  55.9 4.553 5.033 22.21 20.60
blg217.6   2.7344  -3.2489  57.9 4.849 5.359 24.81 23.60
blg217.7   2.6015  -3.3236  59.4 4.616 5.156 24.30 22.75
blg217.8   2.4681  -3.3983  55.3 4.675 5.202 22.64 21.61
blg218.1   2.8917  -4.1555  40.7 3.657 4.244 11.73 10.36
blg218.2   3.0246  -4.0827  40.6 3.561 4.310 11.21 10.68
blg218.3   3.1568  -4.0095  41.9 3.659 4.418 12.15 11.81
blg218.4   3.2898  -3.9358  42.2 3.719 4.481 12.48 12.28
blg218.5   3.1454  -3.6749  48.1 3.657 4.311 14.38 13.17
blg218.6   3.0118  -3.7482  45.0 3.736 4.417 13.62 12.84
blg218.7   2.8786  -3.8222  47.5 3.874 4.511 15.19 14.28
blg218.8   2.7456  -3.8946  46.2 3.911 4.492 14.87 13.73
blg219.1   3.1630  -4.6537  32.4 3.604 4.225  8.46  7.30
blg219.2   3.2961  -4.5814  36.4 3.454 4.175  9.39  8.48
blg219.3   3.4296  -4.5083  34.1 3.635 4.348  9.17  8.58
blg219.4   3.5635  -4.4360  33.5 3.782 4.457  9.46  8.94
blg219.5   3.4202  -4.1742  38.0 3.649 4.285 10.65  9.64
blg219.6   3.2862  -4.2471  36.5 3.451 4.182  9.39  8.56
blg219.7   3.1521  -4.3197  35.0 3.056 3.797  7.49  6.05
blg219.8   3.0184  -4.3927  34.1 3.436 4.093  8.49  7.21
blg220.1   3.4370  -5.1561  25.6 3.290 3.996  5.23  3.59
blg220.2   3.5703  -5.0844  27.0 3.412 4.151  6.00  4.87
blg220.3   3.7042  -5.0117  26.3 3.465 4.197  5.88  4.78
blg220.4   3.8370  -4.9401  27.8 3.501 4.212  6.50  5.45
blg220.5   3.6967  -4.6765  27.1 3.520 4.167  6.32  4.97
blg220.6   3.5619  -4.7491  27.0 3.531 4.202  6.32  5.08
blg220.7   3.4282  -4.8216  29.2 3.517 4.209  7.08  6.01
blg220.8   3.2941  -4.8940  27.9 3.526 4.206  6.61  5.47
blg221.1   3.7060  -5.6589  17.8 2.880 3.554  1.92  0.00
blg221.2   3.8386  -5.5896  17.6 3.043 3.730  2.13  0.14
blg221.3   3.9749  -5.5165  21.7 3.079 3.753  3.48  1.09
blg221.4   4.1094  -5.4449  23.3 3.136 3.799  4.08  1.80
blg221.5   3.9682  -5.1818  24.4 3.206 3.819  4.59  2.31
blg221.6   3.8334  -5.2534  23.5 3.139 3.778  4.17  1.80
blg221.7   3.6989  -5.3255  22.0 3.118 3.764  3.64  1.17
blg221.8   3.5647  -5.3971  21.2 3.059 3.699  3.25  0.61
blg222.1   3.9733  -6.1665  14.7 2.169 2.791  0.06  0.00
blg222.2   4.1083  -6.0957  15.6 2.250 2.883  0.29  0.00
blg222.3   4.2430  -6.0239  16.0 2.344 2.986  0.55  0.00
blg222.4   4.3781  -5.9533  16.4 2.367 3.003  0.66  0.00
blg222.5   4.2381  -5.6892  18.9 2.722 3.337  1.94  0.00
blg222.6   4.1029  -5.7605  17.6 2.692 3.304  1.54  0.00
blg222.7   3.9678  -5.8320  17.1 2.695 3.314  1.42  0.00
blg222.8   3.8331  -5.9028  15.7 2.662 3.277  0.97  0.00
blg223.1   2.4837  -2.2146  77.4 4.024 4.553 27.99 23.56
blg223.2   2.6151  -2.1391  79.1 4.087 4.730 29.03 25.44
blg223.3   2.7465  -2.0628  81.0 4.025 4.638 29.30 25.08
blg223.4   2.8782  -1.9870  78.5 3.954 4.603 27.87 24.20
blg223.5   2.7280  -1.7292  91.8 3.664 4.158 30.33 23.58
blg223.6   2.5961  -1.8051  87.5 3.825 4.430 30.39 25.14
blg223.7   2.4657  -1.8806  87.2 3.675 4.344 28.89 24.27
blg223.8   2.3326  -1.9574  86.2 3.035 3.789 23.10 19.13
blg224.1   2.7660  -2.7116  62.3 4.337 4.870 24.15 21.78
blg224.2   2.8981  -2.6366  69.3 4.528 5.193 28.23 26.31
blg224.3   3.0304  -2.5617  69.5 4.496 5.213 27.98 26.48
blg224.4   3.1624  -2.4867  63.1 4.071 4.832 22.54 21.57
blg224.5   3.0146  -2.2267  69.5 4.244 4.807 26.27 23.30
blg224.6   2.8821  -2.3018  75.4 4.525 5.108 30.90 27.56
blg224.7   2.7500  -2.3775  81.1 4.620 5.171 34.24 29.84
blg224.8   2.6169  -2.4533  69.5 4.573 5.003 28.54 24.84
blg225.1   3.0450  -3.2108  55.3 4.643 5.422 22.47 23.14
blg225.2   3.1774  -3.1364  55.5 4.809 5.658 23.45 24.84
blg225.3   3.3095  -3.0610  52.9 4.684 5.578 21.53 23.23
blg225.4   3.4420  -2.9865  54.1 4.837 5.700 22.92 24.55
blg225.5   3.2953  -2.7263  63.4 4.168 5.006 23.28 23.00
blg225.6   3.1626  -2.8010  60.6 4.588 5.463 24.54 25.36
blg225.7   3.0299  -2.8759  58.0 4.723 5.572 24.16 25.20
blg225.8   2.8982  -2.9519  53.4 4.406 5.190 20.27 20.79
blg226.1   3.3217  -3.7097  42.5 4.045 4.927 13.99 15.08
blg226.2   3.4546  -3.6361  44.4 4.191 5.120 15.39 16.97
blg226.3   3.5874  -3.5617  42.8 4.049 5.001 14.11 15.60
blg226.4   3.7203  -3.4879  40.8 4.197 5.123 13.92 15.56
blg226.5   3.5758  -3.2277  50.4 4.649 5.303 20.20 20.45
blg226.6   3.4422  -3.3019  46.1 4.396 5.215 17.07 18.24
blg226.7   3.3093  -3.3763  49.2 4.701 5.434 19.93 20.88
blg226.8   3.1756  -3.4492  49.6 4.523 5.240 19.24 19.76
blg227.1   3.5967  -4.2092  36.1 3.781 4.660 10.41 11.00
blg227.2   3.7300  -4.1363  38.8 3.866 4.814 11.74 12.93
blg227.3   3.8631  -4.0625  37.3 3.927 4.829 11.39 12.42
blg227.4   3.9959  -3.9897  37.4 3.845 4.710 11.20 11.85
blg227.5   3.8541  -3.7277  42.0 4.048 4.823 13.82 14.26
blg227.6   3.7189  -3.8012  39.2 3.771 4.670 11.58 12.28
blg227.7   3.5854  -3.8748  38.5 3.704 4.594 11.08 11.58
blg227.8   3.4520  -3.9482  40.1 3.703 4.571 11.60 12.03
blg228.1   3.8661  -4.7068  29.4 3.262 3.616  6.39  3.18
blg228.2   3.9992  -4.6348  30.9 3.244 3.543  6.80  3.27
blg228.3   4.1327  -4.5617  28.8 3.292 3.582  6.25  2.78
blg228.4   4.2666  -4.4891  30.2 3.298 3.599  6.77  3.36
blg228.5   4.1241  -4.2267  32.0 3.356 3.641  7.52  4.14
blg228.6   3.9896  -4.2996  33.9 3.416 3.635  8.38  4.72
blg228.7   3.8562  -4.3725  33.6 3.430 3.747  8.30  5.20
blg228.8   3.7223  -4.4452  30.1 3.369 3.684  6.91  3.72
blg229.1   4.1355  -5.2089  23.6 2.861 3.103  3.55  0.00
blg229.2   4.2698  -5.1372  24.4 2.921 3.191  3.93  0.26
blg229.3   4.4039  -5.0648  24.5 2.988 3.255  4.10  0.19
blg229.4   4.5382  -4.9928  26.9 2.894 3.175  4.57  0.32
blg229.5   4.3964  -4.7300  24.6 3.014 3.252  4.20  0.26
blg229.6   4.2620  -4.8020  26.8 3.118 3.343  5.15  1.06
blg229.7   4.1276  -4.8744  27.0 3.098 3.317  5.18  1.17
blg229.8   3.9933  -4.9465  28.3 3.025 3.247  5.35  1.21
blg230.1   4.4043  -5.7135  17.8 2.439 2.866  1.12  0.00
blg230.2   4.5385  -5.6425  19.0 2.544 2.949  1.62  0.00
blg230.3   4.6730  -5.5708  17.8 2.578 3.057  1.38  0.00
blg230.4   4.8077  -5.4994  18.0 2.587 3.070  1.45  0.00
blg230.5   4.6673  -5.2367  22.1 2.805 3.294  3.00  0.14
blg230.6   4.5324  -5.3080  20.3 2.896 3.381  2.66  0.02
blg230.7   4.3976  -5.3798  20.2 2.861 3.312  2.56  0.00
blg230.8   4.2628  -5.4513  21.1 2.848 3.283  2.80  0.03
blg231.1   4.6695  -6.2191  13.8 2.110 2.550  0.04  0.00
blg231.2   4.8044  -6.1488  14.5 2.182 2.649  0.06  0.00
blg231.3   4.9394  -6.0777  15.7 2.214 2.697  0.33  0.00
blg231.4   5.0746  -6.0070  16.0 2.174 2.671  0.28  0.00
blg231.5   4.9359  -5.7435  16.7 2.310 2.819  0.62  0.00
blg231.6   4.7997  -5.8137  16.7 2.431 2.899  0.84  0.00
blg231.7   4.6645  -5.8848  15.3 2.389 2.837  0.45  0.00
blg231.8   4.5292  -5.9555  16.1 2.290 2.726  0.48  0.00
blg232.1   3.0661  -2.0466  74.7 4.278 5.024 28.85 26.70
blg232.2   3.1975  -1.9711  76.8 3.627 4.590 24.55 23.57
blg232.3   3.3290  -1.8949  67.9 2.748 3.704 15.49 14.40
blg232.4   3.4607  -1.8192  57.4 1.935 2.712  7.92  5.42
blg232.5   3.3129  -1.5607  61.4 2.400 3.159 11.66  8.61
blg232.6   3.1800  -1.6363  70.3 2.676 3.511 15.67 13.28
blg232.7   3.0483  -1.7126  75.9 3.274 4.141 21.78 19.75
blg232.8   2.9166  -1.7886  75.9 3.755 4.577 25.30 23.30
blg233.1   3.3558  -2.5556  51.4 3.393 4.400 14.42 14.92
blg233.2   3.4876  -2.4809  58.9 2.799 3.818 13.16 13.10
blg233.3   3.6196  -2.4055  58.0 3.230 4.355 15.45 16.46
blg233.4   3.7519  -2.3307  60.6 3.156 4.264 15.97 16.64
blg233.5   3.6049  -2.0710  55.7 2.139 3.029  8.79  7.04
blg233.6   3.4721  -2.1462  51.8 1.955 2.871  6.92  5.20
blg233.7   3.3398  -2.2216  65.3 2.419 3.430 13.03 11.93
blg233.8   3.2075  -2.2969  61.3 3.250 4.273 16.91 16.92
blg234.1   3.6362  -3.0565  54.6 4.813 5.401 23.04 22.71
blg234.2   3.7689  -2.9823  51.4 4.680 5.365 20.84 21.28
blg234.3   3.9013  -2.9075  50.3 4.695 5.395 20.39 21.04
blg234.4   4.0341  -2.8331  50.8 4.388 5.119 19.04 19.36
blg234.5   3.8881  -2.5726  52.0 4.098 4.676 17.99 16.78
blg234.6   3.7547  -2.6471  53.9 4.398 5.060 20.44 20.06
blg234.7   3.6222  -2.7223  55.4 4.791 5.361 23.30 22.69
blg234.8   3.4889  -2.7967  59.4 4.732 5.242 24.87 23.28
blg235.1   3.9144  -3.5585  45.6 3.708 4.444 13.64 13.17
blg235.2   4.0474  -3.4849  46.1 3.594 4.421 13.32 13.20
blg235.3   4.1802  -3.4108  44.0 3.905 4.685 13.93 14.12
blg235.4   4.3132  -3.3371  45.8 3.749 4.515 13.95 13.70
blg235.5   4.1684  -3.0763  48.1 4.302 4.790 17.47 16.26
blg235.6   4.0351  -3.1500  44.6 4.455 5.071 16.65 16.73
blg235.7   3.9019  -3.2240  49.0 4.115 4.788 16.99 16.59
blg235.8   3.7684  -3.2978  51.7 4.423 4.965 19.77 18.73
blg236.1   4.1819  -4.0503  35.3 3.661 4.465  9.70  9.66
blg236.2   4.3148  -3.9775  35.9 3.501 4.354  9.35  9.29
blg236.3   4.4493  -3.9032  35.7 3.143 4.030  8.00  7.43
blg236.4   4.5826  -3.8300  37.0 3.178 4.092  8.57  8.24
blg236.5   4.4388  -3.5684  43.0 2.906 3.787  9.31  8.35
blg236.6   4.3051  -3.6417  42.5 3.200 4.074 10.46  9.96
blg236.7   4.1717  -3.7154  39.5 3.340 4.219  9.99  9.80
blg236.8   4.0383  -3.7887  38.3 3.675 4.513 10.88 11.07
blg237.1   4.4580  -4.5553  30.1 3.560 4.205  7.52  6.32
blg237.2   4.5906  -4.4836  28.9 3.524 4.184  6.97  5.76
blg237.3   4.7242  -4.4107  30.5 3.404 4.102  7.18  5.98
blg237.4   4.8580  -4.3381  29.9 3.299 4.007  6.67  5.29
blg237.5   4.7162  -4.0755  33.3 3.279 3.980  7.69  6.31
blg237.6   4.5821  -4.1480  33.1 3.472 4.173  8.27  7.26
blg237.7   4.4482  -4.2211  31.1 3.684 4.350  8.23  7.43
blg237.8   4.3148  -4.2935  32.9 3.841 4.506  9.42  8.95
blg238.1   4.7299  -5.0609  23.3 3.099 3.809  4.00  1.85
blg238.2   4.8638  -4.9893  24.3 3.080 3.801  4.28  2.22
blg238.3   4.9970  -4.9174  23.9 2.944 3.663  3.81  1.44
blg238.4   5.1311  -4.8456  23.2 2.887 3.581  3.47  0.83
blg238.5   4.9906  -4.5822  27.1 3.174 3.880  5.39  3.63
blg238.6   4.8550  -4.6547  27.6 3.191 3.888  5.59  3.85
blg238.7   4.7217  -4.7265  26.4 3.245 3.978  5.34  3.82
blg238.8   4.5876  -4.7988  25.0 3.352 4.071  5.17  3.70
blg239.1   5.0030  -5.5750  19.7 2.361 2.760  1.41  0.00
blg239.2   5.1376  -5.5041  19.3 2.457 2.839  1.53  0.00
blg239.3   5.2721  -5.4324  19.4 2.457 2.864  1.58  0.00
blg239.4   5.4068  -5.3612  20.0 2.509 2.930  1.80  0.00
blg239.5   5.2663  -5.0976  20.9 2.681 3.054  2.38  0.00
blg239.6   5.1314  -5.1689  21.3 2.516 2.836  2.31  0.00
blg239.7   4.9965  -5.2405  23.2 2.727 3.065  3.09  0.00
blg239.8   4.8617  -5.3119  20.0 2.720 3.037  2.25  0.00
blg240.1   5.2697  -6.0823  16.3 1.994 2.426  0.22  0.00
blg240.2   5.4045  -6.0121  16.4 2.072 2.478  0.34  0.00
blg240.3   5.5393  -5.9411  14.8 2.143 2.536  0.08  0.00
blg240.4   5.6747  -5.8704  14.6 2.114 2.541  0.01  0.00
blg240.5   5.5350  -5.6064  17.3 2.287 2.729  0.77  0.00
blg240.6   5.4000  -5.6768  15.7 2.339 2.743  0.49  0.00
blg240.7   5.2647  -5.7479  16.5 2.309 2.683  0.59  0.00
blg240.8   5.1295  -5.8186  17.0 2.193 2.621  0.52  0.00
blg241.1   4.2456  -2.9293  46.8 4.413 5.004 17.40 17.13
blg241.2   4.3783  -2.8555  50.0 4.018 4.786 16.92 16.95
blg241.3   4.5112  -2.7812  49.0 3.156 4.024 12.27 11.60
blg241.4   4.6437  -2.7069  46.6 2.802 3.630  9.83  8.36
blg241.5   4.4980  -2.4468  45.3 2.312 3.007  7.29  4.78
blg241.6   4.3655  -2.5207  49.3 3.502 4.279 13.89 13.23
blg241.7   4.2324  -2.5947  43.4 3.240 4.027 10.95  9.95
blg241.8   4.0989  -2.6694  50.9 3.479 4.206 14.45 13.33
blg242.1   4.5234  -3.4322  44.9 3.165 4.127 11.00 10.99
blg242.2   4.6564  -3.3589  41.5 3.394 4.378 10.88 11.40
blg242.3   4.7889  -3.2850  40.0 3.619 4.582 11.26 12.08
blg242.4   4.9217  -3.2117  39.0 3.480 4.414 10.35 10.73
blg242.5   4.7771  -2.9508  58.0 2.704 3.573 12.49 10.83
blg242.6   4.6435  -3.0246  43.0 3.403 4.329 11.38 11.60
blg242.7   4.5109  -3.0981  46.3 3.805 4.718 14.38 15.16
blg242.8   4.3775  -3.1720  46.8 3.943 4.784 15.27 15.76
blg243.1   4.7905  -3.9255  36.1 3.248 3.835  8.48  6.46
blg243.2   4.9241  -3.8534  37.5 3.376 3.998  9.42  7.84
blg243.3   5.0572  -3.7800  35.8 3.256 3.896  8.48  6.76
blg243.4   5.1906  -3.7071  35.0 3.210 3.802  8.01  5.96
blg243.5   5.0478  -3.4451  36.8 3.262 3.783  8.79  6.44
blg243.6   4.9134  -3.5184  37.2 3.557 4.139 10.02  8.56
blg243.7   4.7804  -3.5916  37.7 3.293 3.938  9.20  7.59
blg243.8   4.6463  -3.6649  38.9 3.168 3.857  9.04  7.45
blg244.1   5.0633  -4.4298  32.0 3.037 3.644  6.53  4.17
blg244.2   5.1970  -4.3584  28.8 3.012 3.672  5.47  3.23
blg244.3   5.3307  -4.2855  28.6 2.987 3.651  5.31  3.05
blg244.4   5.4645  -4.2131  27.4 2.857 3.501  4.62  1.95
blg244.5   5.3228  -3.9505  33.6 3.005 3.601  6.89  4.44
blg244.6   5.1884  -4.0232  32.6 3.095 3.733  6.86  4.80
blg244.7   5.0545  -4.0960  33.1 3.227 3.868  7.47  5.68
blg244.8   4.9202  -4.1683  33.0 3.287 3.892  7.64  5.78
blg245.1   5.3377  -4.9401  21.9 2.671 3.031  2.64  0.00
blg245.2   5.4718  -4.8687  25.1 2.700 3.055  3.57  0.00
blg245.3   5.6059  -4.7964  22.5 2.680 3.039  2.80  0.00
blg245.4   5.7402  -4.7247  20.6 2.694 3.069  2.32  0.00
blg245.5   5.5987  -4.4617  25.8 2.748 3.088  3.88  0.14
blg245.6   5.4662  -4.5324  26.1 2.759 3.023  3.98  0.05
blg245.7   5.3317  -4.6045  25.6 2.835 3.097  4.03  0.02
blg245.8   5.1977  -4.6764  23.9 2.764 3.023  3.37  0.00
blg246.1   5.6031  -5.4386  20.0 2.419 3.078  1.63  0.00
blg246.2   5.7370  -5.3681  18.3 2.298 2.962  0.99  0.00
blg246.3   5.8715  -5.2963  20.3 2.367 3.031  1.58  0.00
blg246.4   6.0062  -5.2252  20.7 2.495 3.142  1.95  0.00
blg246.5   5.8659  -4.9615  20.8 2.649 3.325  2.29  0.00
blg246.6   5.7313  -5.0327  19.9 2.621 3.315  2.01  0.04
blg246.7   5.5964  -5.1044  21.8 2.613 3.290  2.50  0.22
blg246.8   5.4616  -5.1757  21.4 2.706 3.395  2.57  0.06
blg247.1   5.8759  -5.9550  15.1 1.893 2.212  0.00  0.00
blg247.2   6.0108  -5.8848  15.7 1.857 2.139  0.00  0.00
blg247.3   6.1458  -5.8138  15.5 1.845 2.124  0.00  0.00
blg247.4   6.2809  -5.7432  16.2 1.847 2.168  0.04  0.00
blg247.5   6.1417  -5.4790  18.0 2.069 2.384  0.55  0.00
blg247.6   6.0062  -5.5496  16.5 2.102 2.384  0.42  0.00
blg247.7   5.8710  -5.6206  16.7 2.004 2.242  0.29  0.00
blg247.8   5.7357  -5.6913  16.0 2.008 2.314  0.20  0.00
blg248.1   6.1340  -6.4574  11.9 1.912 2.442  0.00  0.00
blg248.2   6.2686  -6.3882  11.8 1.930 2.467  0.00  0.00
blg248.3   6.4038  -6.3177  11.8 1.994 2.536  0.00  0.00
blg248.4   6.5395  -6.2478  11.9 1.952 2.491  0.00  0.00
blg248.5   6.4022  -5.9824  13.9 1.987 2.556  0.00  0.00
blg248.6   6.2664  -6.0525  12.5 2.036 2.595  0.00  0.00
blg248.7   6.1307  -6.1229  12.7 2.027 2.578  0.00  0.00
blg248.8   5.9951  -6.1930  12.9 1.995 2.559  0.00  0.00
blg249.1   4.7560  -2.6312  43.2 2.339 3.213  6.86  4.89
blg249.2   4.8879  -2.5573  44.3 2.574 3.494  8.20  6.90
blg249.3   5.0200  -2.4827  50.4 2.806 3.712 11.00  9.95
blg249.4   5.1522  -2.4086  48.3 2.845 3.752 10.56  9.65
blg249.5   5.0057  -2.1476  49.5 2.359 3.143  8.70  6.87
blg249.6   4.8729  -2.2221  47.9 2.146 2.999  7.11  5.00
blg249.7   4.7412  -2.2965  46.0 2.391 3.293  7.81  6.27
blg249.8   4.6086  -2.3710  49.1 1.967 2.793  6.45  4.31
blg250.1   5.0330  -3.1326  35.3 3.274 4.135  8.31  7.85
blg250.2   5.1658  -3.0590  34.5 3.450 4.313  8.68  8.55
blg250.3   5.2987  -2.9846  36.6 3.501 4.348  9.51  9.43
blg250.4   5.4315  -2.9110  41.5 2.735 3.613  8.12  6.83
blg250.5   5.2865  -2.6500  46.0 3.354 4.191 12.21 11.75
blg250.6   5.1525  -2.7229  47.3 3.290 4.179 12.28 12.03
blg250.7   5.0196  -2.7971  43.7 3.325 4.232 11.32 11.24
blg250.8   4.8866  -2.8711  55.3 2.994 3.898 13.36 12.30
blg251.1   5.3086  -3.6364  36.0 3.172 3.822  8.22  6.39
blg251.2   5.4416  -3.5636  34.9 3.314 4.026  8.32  7.11
blg251.3   5.5748  -3.4901  34.4 3.203 3.929  7.80  6.45
blg251.4   5.7085  -3.4169  32.8 2.953 3.663  6.47  4.51
blg251.5   5.5647  -3.1554  36.4 3.211 3.872  8.45  6.79
blg251.6   5.4310  -3.2286  36.7 3.510 4.189  9.64  8.64
blg251.7   5.2975  -3.3022  35.8 3.584 4.259  9.62  8.74
blg251.8   5.1641  -3.3753  35.1 3.329 4.031  8.47  7.22
blg252.1   5.5815  -4.1400  27.5 2.916 3.542  4.81  2.16
blg252.2   5.7149  -4.0679  29.4 2.986 3.656  5.59  3.38
blg252.3   5.8486  -3.9950  28.5 2.974 3.659  5.26  3.07
blg252.4   5.9825  -3.9225  27.6 2.555 3.246  3.85  1.05
blg252.5   5.8399  -3.6603  30.5 2.596 3.277  4.72  1.90
blg252.6   5.7059  -3.7328  32.6 2.876 3.568  6.13  3.93
blg252.7   5.5719  -3.8057  33.8 2.860 3.551  6.45  4.22
blg252.8   5.4381  -3.8783  33.3 3.086 3.756  7.06  5.15
blg253.1   5.8523  -4.6452  23.4 2.931 3.586  3.65  1.00
blg253.2   5.9868  -4.5732  25.3 3.009 3.661  4.40  1.96
blg253.3   6.1208  -4.5007  23.0 2.890 3.555  3.45  0.84
blg253.4   6.2549  -4.4288  22.9 2.771 3.450  3.12  0.46
blg253.5   6.1130  -4.1654  23.3 2.793 3.494  3.28  0.60
blg253.6   5.9789  -4.2380  24.4 2.980 3.667  4.08  1.69
blg253.7   5.8446  -4.3104  27.3 2.823 3.522  4.48  2.00
blg253.8   5.7105  -4.3825  26.7 2.947 3.641  4.64  2.35
blg254.1   6.1214  -5.1504  21.5 2.479 3.099  2.09  0.00
blg254.2   6.2556  -5.0794  18.7 2.445 3.070  1.35  0.00
blg254.3   6.3899  -5.0076  20.0 2.540 3.175  1.88  0.00
blg254.4   6.5245  -4.9362  19.8 2.554 3.197  1.84  0.00
blg254.5   6.3840  -4.6728  22.7 2.722 3.385  2.95  0.20
blg254.6   6.2492  -4.7442  23.5 2.749 3.407  3.24  0.31
blg254.7   6.1145  -4.8161  21.5 2.706 3.351  2.62  0.22
blg254.8   5.9799  -4.8875  19.8 2.722 3.354  2.19  0.00
blg255.1   6.3896  -5.6609  15.5 2.018 2.590  0.05  0.00
blg255.2   6.5232  -5.5910  15.2 1.938 2.524  0.06  0.00
blg255.3   6.6580  -5.5197  16.4 1.923 2.510  0.08  0.00
blg255.4   6.7930  -5.4490  14.7 1.989 2.586  0.00  0.00
blg255.5   6.6542  -5.1838  19.8 2.264 2.884  1.28  0.00
blg255.6   6.5193  -5.2552  17.9 2.284 2.891  0.88  0.00
blg255.7   6.3838  -5.3258  18.7 2.314 2.922  1.13  0.00
blg255.8   6.2491  -5.3974  20.9 2.228 2.824  1.45  0.00
blg256.1   6.6525  -6.1663  12.9 1.929 2.482  0.00  0.00
blg256.2   6.7872  -6.0967  13.7 1.960 2.517  0.00  0.00
blg256.3   6.9225  -6.0260  13.0 1.835 2.385  0.00  0.00
blg256.4   7.0579  -5.9559  12.9 1.727 2.286  0.00  0.00
blg256.5   6.9204  -5.6908  13.5 1.779 2.357  0.00  0.00
blg256.6   6.7838  -5.7615  15.4 1.892 2.480  0.00  0.00
blg256.7   6.6483  -5.8320  14.0 2.010 2.573  0.00  0.00
blg256.8   6.5138  -5.9018  15.7 2.004 2.591  0.02  0.00
blg257.1   5.5455  -2.8365  39.2 2.943 3.758  8.31  7.02
blg257.2   5.6780  -2.7631  37.6 3.077 3.903  8.35  7.35
blg257.3   5.8107  -2.6888  35.2 2.488 3.330  5.55  3.65
blg257.4   5.9439  -2.6157  32.3 2.319 3.165  4.27  1.94
blg257.5   5.7989  -2.3549  38.9 2.105 2.913  4.93  2.12
blg257.6   5.6658  -2.4289  44.7 2.176 2.997  6.62  4.35
blg257.7   5.5329  -2.5032  39.2 3.198 3.977  9.36  8.28
blg257.8   5.4000  -2.5772  40.6 3.132 3.962  9.56  8.69
blg258.1   5.8228  -3.3406  31.1 2.559 3.412  4.77  2.73
blg258.2   5.9561  -3.2675  31.7 2.075 2.927  3.39  0.92
blg258.3   6.0890  -3.1935  32.9 2.171 3.012  3.93  1.48
blg258.4   6.2222  -3.1203  31.0 2.104 2.947  3.35  0.83
blg258.5   6.0785  -2.8592  39.7 2.216 3.074  5.56  3.16
blg258.6   5.9450  -2.9325  34.8 2.650 3.523  6.01  4.36
blg258.7   5.8116  -3.0062  38.1 2.581 3.457  6.61  4.98
blg258.8   5.6784  -3.0796  39.6 3.079 3.932  8.97  8.17
blg259.1   6.0939  -3.8404  28.4 2.414 3.185  3.69  1.28
blg259.2   6.2272  -3.7681  28.1 2.097 2.868  2.74  0.64
blg259.3   6.3606  -3.6949  26.3 2.413 3.177  3.10  0.46
blg259.4   6.4939  -3.6217  27.6 2.489 3.256  3.66  0.96
blg259.5   6.3517  -3.3601  27.9 1.942 2.707  2.15  0.17
blg259.6   6.2175  -3.4330  31.4 1.963 2.734  3.00  0.67
blg259.7   6.0838  -3.5061  29.4 2.238 3.034  3.36  0.55
blg259.8   5.9501  -3.5789  29.8 2.386 3.192  3.89  1.29
blg260.1   6.3667  -4.3465  24.0 2.730 3.468  3.34  0.78
blg260.2   6.5004  -4.2748  23.4 2.848 3.603  3.44  1.02
blg260.3   6.6343  -4.2023  21.9 2.726 3.486  2.76  0.46
blg260.4   6.7683  -4.1303  23.1 2.534 3.285  2.62  0.20
blg260.5   6.6259  -3.8664  26.2 2.458 3.219  3.19  0.42
blg260.6   6.4923  -3.9397  25.8 2.411 3.181  2.96  0.31
blg260.7   6.3582  -4.0122  25.4 2.482 3.238  3.10  0.79
blg260.8   6.2235  -4.0831  25.0 2.791 3.561  3.74  1.42
blg261.1   6.6320  -4.8490  19.2 2.637 3.269  1.85  0.00
blg261.2   6.7662  -4.7779  20.6 2.664 3.323  2.27  0.00
blg261.3   6.9009  -4.7057  19.7 2.558 3.211  1.81  0.00
blg261.4   7.0353  -4.6342  20.0 2.488 3.129  1.76  0.00
blg261.5   6.8946  -4.3709  21.5 2.559 3.213  2.27  0.00
blg261.6   6.7599  -4.4425  21.1 2.639 3.309  2.36  0.00
blg261.7   6.6256  -4.5147  23.2 2.554 3.211  2.70  0.00
blg261.8   6.4908  -4.5865  22.8 2.653 3.320  2.82  0.17
blg262.1   6.9060  -5.3501  15.9 2.047 2.636  0.21  0.00
blg262.2   7.0409  -5.2793  17.8 2.124 2.714  0.64  0.00
blg262.3   7.1756  -5.2080  15.0 2.164 2.752  0.23  0.00
blg262.4   7.3105  -5.1371  15.9 2.126 2.723  0.25  0.00
blg262.5   7.1708  -4.8732  20.6 2.403 3.006  1.75  0.00
blg262.6   7.0357  -4.9441  20.3 2.489 3.094  1.84  0.00
blg262.7   6.9007  -5.0155  18.1 2.478 3.081  1.26  0.00
blg262.8   6.7659  -5.0865  19.4 2.465 3.062  1.57  0.00
blg263.1   7.1655  -5.8645  13.1 1.726 2.282  0.00  0.00
blg263.2   7.3005  -5.7946  12.3 1.814 2.380  0.00  0.00
blg263.3   7.4356  -5.7237  12.5 1.811 2.386  0.00  0.00
blg263.4   7.5706  -5.6525  14.1 1.801 2.372  0.00  0.00
blg263.5   7.4320  -5.3880  15.2 1.991 2.593  0.02  0.00
blg263.6   7.2965  -5.4583  14.9 1.911 2.511  0.00  0.00
blg263.7   7.1611  -5.5290  13.8 2.017 2.607  0.00  0.00
blg263.8   7.0258  -5.5994  14.7 1.876 2.480  0.00  0.00
blg264.1   7.4334  -6.3650  10.4 1.495 1.962  0.00  0.00
blg264.2   7.5691  -6.2954  11.3 1.537 1.978  0.00  0.00
blg264.3   7.7047  -6.2252  10.1 1.504 1.968  0.00  0.00
blg264.4   7.8404  -6.1554  10.2 1.433 1.899  0.00  0.00
blg264.5   7.7027  -5.8903  12.7 1.640 2.131  0.00  0.00
blg264.6   7.5668  -5.9602  11.4 1.636 2.135  0.00  0.00
blg264.7   7.4309  -6.0303  11.5 1.534 2.021  0.00  0.00
blg264.8   7.2952  -6.1002  11.2 1.530 2.019  0.00  0.00
blg265.1   6.7173  -3.7481  25.4 2.486 3.222  3.10  0.33
blg265.2   6.8507  -3.6759  24.7 2.272 3.014  2.41  0.09
blg265.3   6.9840  -3.6031  24.2 2.188 2.932  2.06  0.00
blg265.4   7.1176  -3.5306  23.7 2.278 3.040  2.17  0.00
blg265.5   6.9748  -3.2679  24.1 1.998 2.756  1.60  0.00
blg265.6   6.8415  -3.3408  28.7 1.958 2.701  2.40  0.01
blg265.7   6.7077  -3.4138  29.4 2.140 2.896  3.08  0.34
blg265.8   6.5742  -3.4863  24.0 2.416 3.172  2.58  0.23
blg266.1   6.9893  -4.2542  19.7 2.510 3.181  1.76  0.12
blg266.2   7.1230  -4.1829  22.0 2.437 3.134  2.15  0.00
blg266.3   7.2570  -4.1105  19.4 2.415 3.112  1.48  0.00
blg266.4   7.3912  -4.0385  19.6 2.388 3.098  1.45  0.00
blg266.5   7.2495  -3.7756  22.7 2.197 2.912  1.75  0.00
blg266.6   7.1152  -3.8478  21.8 2.006 2.704  1.11  0.00
blg266.7   6.9810  -3.9202  22.3 2.209 2.904  1.70  0.00
blg266.8   6.8472  -3.9921  23.8 2.421 3.107  2.54  0.03
blg267.1   7.2565  -4.7583  18.3 2.143 2.410  0.74  0.00
blg267.2   7.3905  -4.6872  17.1 2.088 2.333  0.42  0.00
blg267.3   7.5248  -4.6153  18.6 2.063 2.323  0.63  0.00
blg267.4   7.6593  -4.5439  20.0 1.978 2.283  0.74  0.00
blg267.5   7.5187  -4.2804  19.7 2.118 2.381  0.96  0.00
blg267.6   7.3840  -4.3519  19.6 2.269 2.477  1.24  0.00
blg267.7   7.2495  -4.4238  18.6 2.272 2.491  1.02  0.00
blg267.8   7.1150  -4.4954  18.3 2.217 2.457  0.85  0.00
blg268.1   7.5254  -5.2690  15.9 1.958 2.323  0.02  0.00
blg268.2   7.6600  -5.1985  16.3 1.910 2.277  0.05  0.00
blg268.3   7.7948  -5.1273  15.5 1.982 2.350  0.02  0.00
blg268.4   7.9297  -5.0566  15.8 1.910 2.293  0.00  0.00
blg268.5   7.7903  -4.7925  15.7 1.985 2.376  0.07  0.00
blg268.6   7.6550  -4.8633  15.5 2.087 2.429  0.09  0.00
blg268.7   7.5199  -4.9344  16.3 1.995 2.353  0.08  0.00
blg268.8   7.3850  -5.0054  14.8 1.969 2.291  0.01  0.00
blg269.1   7.7934  -5.7831  11.6 1.745 2.235  0.00  0.00
blg269.2   7.9285  -5.7133  10.3 1.844 2.339  0.01  0.00
blg269.3   8.0637  -5.6427  10.6 1.758 2.248  0.00  0.00
blg269.4   8.1990  -5.5726  12.2 1.703 2.158  0.00  0.00
blg269.5   8.0606  -5.3080  12.3 1.875 2.325  0.00  0.00
blg269.6   7.9251  -5.3781  13.3 2.019 2.506  0.00  0.00
blg269.7   7.7895  -5.4486  13.1 2.253 2.707  0.16  0.00
blg269.8   7.6542  -5.5189  14.7 2.045 2.528  0.04  0.00
blg270.1   8.0571  -6.2940   9.5 1.508 1.955  0.00  0.00
blg270.2   8.1926  -6.2248  10.5 1.557 2.016  0.00  0.00
blg270.3   8.3283  -6.1548  11.3 1.540 2.006  0.00  0.00
blg270.4   8.4640  -6.0852   8.7 1.573 2.022  0.00  0.00
blg270.5   8.3266  -5.8201  10.6 1.627 2.084  0.00  0.00
blg270.6   8.1906  -5.8896  10.4 1.636 2.096  0.00  0.00
blg270.7   8.0546  -5.9595   9.9 1.636 2.097  0.00  0.00
blg270.8   7.9188  -6.0293  10.4 1.566 2.023  0.00  0.00
blg271.1   8.3152  -6.7990   7.8 1.336 1.666  0.00  0.00
blg271.2   8.4510  -6.7302   8.3 1.366 1.691  0.00  0.00
blg271.3   8.5870  -6.6606   8.2 1.356 1.676  0.00  0.00
blg271.4   8.7232  -6.5915   7.4 1.240 1.572  0.00  0.00
blg271.5   8.5866  -6.3258   7.6 1.403 1.758  0.00  0.00
blg271.6   8.4502  -6.3949   7.5 1.490 1.825  0.00  0.00
blg271.7   8.3140  -6.4646   7.4 1.415 1.747  0.00  0.00
blg271.8   8.1778  -6.5338   7.5 1.379 1.714  0.00  0.00
blg272.1   7.4005  -3.7657  19.6 2.198 2.662  1.11  0.00
blg272.2   7.5341  -3.6938  19.3 2.204 2.653  1.06  0.00
blg272.3   7.6678  -3.6211  22.4 2.240 2.679  1.80  0.00
blg272.4   7.8017  -3.5488  18.5 2.410 2.856  1.23  0.00
blg272.5   7.6596  -3.2863  23.1 2.351 2.827  2.20  0.00
blg272.6   7.5255  -3.3586  22.4 2.379 2.838  2.10  0.00
blg272.7   7.3914  -3.4312  21.8 2.125 2.579  1.40  0.00
blg272.8   7.2575  -3.5037  23.3 2.170 2.745  1.85  0.00
blg273.1   7.6705  -4.2719  17.7 2.275 2.697  0.82  0.00
blg273.2   7.8045  -4.2005  16.4 2.557 3.031  0.97  0.00
blg273.3   7.9384  -4.1285  18.0 2.497 2.961  1.27  0.00
blg273.4   8.0726  -4.0569  21.2 2.424 2.891  1.93  0.00
blg273.5   7.9317  -3.7937  19.8 2.447 2.910  1.61  0.00
blg273.6   7.7971  -3.8655  20.8 2.416 2.841  1.81  0.00
blg273.7   7.6633  -3.9381  21.1 2.492 2.954  2.05  0.00
blg273.8   7.5285  -4.0094  19.5 2.473 2.950  1.60  0.00
blg274.1   7.9386  -4.7781  15.4 2.110 2.565  0.10  0.00
blg274.2   8.0728  -4.7073  19.4 2.101 2.523  0.85  0.00
blg274.3   8.2073  -4.6358  16.7 2.040 2.489  0.26  0.00
blg274.4   8.3419  -4.5647  14.5 2.040 2.477  0.02  0.00
blg274.5   8.2019  -4.3010  19.2 2.390 2.801  1.37  0.00
blg274.6   8.0670  -4.3721  18.6 2.327 2.734  1.11  0.00
blg274.7   7.9323  -4.4436  15.1 2.284 2.718  0.24  0.00
blg274.8   7.7976  -4.5150  18.3 2.204 2.679  0.80  0.00
blg275.1   8.2053  -5.2870  11.4 1.838 2.239  0.00  0.00
blg275.2   8.3398  -5.2168  11.7 1.783 2.181  0.00  0.00
blg275.3   8.4746  -5.1458  11.9 1.663 2.041  0.00  0.00
blg275.4   8.6096  -5.0753  12.2 1.672 2.050  0.00  0.00
blg275.5   8.4705  -4.8110  14.3 1.817 2.228  0.00  0.00
blg275.6   8.3349  -4.8818  17.4 1.854 2.266  0.13  0.00
blg275.7   8.1998  -4.9527  15.9 2.015 2.430  0.14  0.00
blg275.8   8.0650  -5.0234  14.4 2.028 2.465  0.00  0.00
blg276.1   8.4688  -5.7945  10.0 1.591 1.983  0.00  0.00
blg276.2   8.6037  -5.7251  10.3 1.503 1.901  0.00  0.00
blg276.3   8.7391  -5.6547  10.3 1.410 1.805  0.00  0.00
blg276.4   8.8745  -5.5848   9.6 1.344 1.721  0.00  0.00
blg276.5   8.7367  -5.3199  11.3 1.467 1.857  0.00  0.00
blg276.6   8.6010  -5.3899  12.0 1.550 1.953  0.00  0.00
blg276.7   8.4654  -5.4603  11.6 1.553 1.966  0.00  0.00
blg276.8   8.3299  -5.5302  12.1 1.645 2.041  0.00  0.00
blg277.1   8.7317  -6.3064   8.1 1.192 1.588  0.00  0.00
blg277.2   8.8673  -6.2373   9.0 1.137 1.527  0.00  0.00
blg277.3   9.0030  -6.1674   8.6 1.163 1.552  0.00  0.00
blg277.4   9.1388  -6.0980   9.6 1.235 1.600  0.00  0.00
blg277.5   9.0018  -5.8327   8.9 1.255 1.648  0.00  0.00
blg277.6   8.8656  -5.9021   8.9 1.281 1.687  0.00  0.00
blg277.7   8.7296  -5.9718  10.0 1.409 1.831  0.00  0.00
blg277.8   8.5937  -6.0415   8.8 1.496 1.923  0.00  0.00
blg278.1   8.9925  -6.8189   7.9 1.033 1.411  0.00  0.00
blg278.2   9.1284  -6.7503   5.7 1.052 1.422  0.00  0.00
blg278.3   9.2645  -6.6808   7.2 1.072 1.465  0.00  0.00
blg278.4   9.4007  -6.6119   7.0 1.136 1.524  0.00  0.00
blg278.5   9.2645  -6.3460   6.8 1.154 1.557  0.00  0.00
blg278.6   9.1280  -6.4150   6.7 1.116 1.511  0.00  0.00
blg278.7   8.9917  -6.4844   7.0 1.121 1.522  0.00  0.00
blg278.8   8.8555  -6.5535   7.4 1.100 1.497  0.00  0.00
blg279.1   7.9223  -3.4859  19.5 2.419 2.801  1.51  0.00
blg279.2   8.0558  -3.4140  21.5 2.455 2.821  2.06  0.00
blg279.3   8.1905  -3.3422  19.4 2.371 2.723  1.38  0.00
blg279.4   8.3241  -3.2700  23.2 2.280 2.649  2.07  0.00
blg279.5   8.1821  -3.0074  25.3 2.156 2.612  2.25  0.00
blg279.6   8.0476  -3.0800  30.0 2.318 2.664  3.71  0.00
blg279.7   7.9138  -3.1527  28.3 2.288 2.701  3.26  0.00
blg279.8   7.7799  -3.2251  23.9 2.145 2.561  1.91  0.00
blg280.1   8.1925  -3.9921  15.6 2.215 2.655  0.35  0.00
blg280.2   8.3264  -3.9207  18.7 2.163 2.566  0.84  0.00
blg280.3   8.4608  -3.8483  17.4 2.007 2.427  0.37  0.00
blg280.4   8.5950  -3.7766  15.0 1.982 2.391  0.08  0.00
blg280.5   8.4538  -3.5136  20.6 2.241 2.689  1.42  0.00
blg280.6   8.3189  -3.5856  20.2 2.157 2.564  1.13  0.00
blg280.7   8.1847  -3.6577  19.1 2.284 2.690  1.13  0.00
blg280.8   8.0505  -3.7296  19.5 2.377 2.806  1.43  0.00
blg281.1   8.4595  -4.4969  15.4 2.015 2.435  0.10  0.00
blg281.2   8.5937  -4.4261  13.7 1.939 2.355  0.01  0.00
blg281.3   8.7281  -4.3544  16.1 1.954 2.372  0.17  0.00
blg281.4   8.8632  -4.2830  15.3 2.067 2.490  0.15  0.00
blg281.5   8.7236  -4.0205  16.4 2.051 2.444  0.29  0.00
blg281.6   8.5882  -4.0921  17.5 2.105 2.485  0.49  0.00
blg281.7   8.4529  -4.1624  16.7 2.139 2.575  0.37  0.00
blg281.8   8.3185  -4.2338  17.4 2.344 2.787  0.86  0.00
blg282.1   8.7252  -5.0039  12.8 1.608 1.999  0.00  0.00
blg282.2   8.8598  -4.9336  12.2 1.590 1.950  0.01  0.00
blg282.3   8.9952  -4.8621  17.5 1.603 1.976  0.38  0.00
blg282.4   9.1301  -4.7915  13.0 1.683 2.077  0.00  0.00
blg282.5   8.9909  -4.5273  15.9 1.814 2.195  0.01  0.00
blg282.6   8.8558  -4.5980  15.5 1.790 2.156  0.01  0.00
blg282.7   8.7200  -4.6693  16.1 1.837 2.211  0.08  0.00
blg282.8   8.5851  -4.7403  15.1 1.853 2.259  0.05  0.00
blg283.1   8.9893  -5.5119  10.7 1.425 1.793  0.00  0.00
blg283.2   9.1243  -5.4422  11.3 1.503 1.862  0.00  0.00
blg283.3   9.2602  -5.3712  10.5 1.591 1.950  0.00  0.00
blg283.4   9.3954  -5.3011  10.2 1.654 2.009  0.00  0.00
blg283.5   9.2572  -5.0364  10.1 1.593 1.977  0.00  0.00
blg283.6   9.1216  -5.1065  11.7 1.603 1.977  0.00  0.00
blg283.7   8.9854  -5.1774  11.5 1.522 1.891  0.00  0.00
blg283.8   8.8501  -5.2477  11.3 1.553 1.934  0.00  0.00
blg284.1   9.2525  -6.0204   7.8 1.185 1.510  0.00  0.00
blg284.2   9.3878  -5.9512   8.2 1.271 1.580  0.00  0.00
blg284.3   9.5233  -5.8812   8.0 1.358 1.670  0.00  0.00
blg284.4   9.6590  -5.8116   7.4 1.337 1.634  0.00  0.00
blg284.5   9.5217  -5.5463   8.5 1.469 1.806  0.00  0.00
blg284.6   9.3858  -5.6159  10.1 1.466 1.805  0.00  0.00
blg284.7   9.2500  -5.6858  10.2 1.398 1.740  0.00  0.00
blg284.8   9.1143  -5.7556   9.6 1.383 1.734  0.00  0.00
blg285.1   9.5124  -6.5309   6.5 1.132 1.432  0.00  0.00
blg285.2   9.6486  -6.4619   6.2 1.191 1.496  0.00  0.00
blg285.4   9.9206  -6.3233   5.9 1.209 1.503  0.00  0.00
blg285.5   9.7846  -6.0572   5.5 1.277 1.603  0.00  0.00
blg285.6   9.6482  -6.1264   6.5 1.275 1.591  0.00  0.00
blg285.7   9.5111  -6.1963   6.2 1.233 1.541  0.00  0.00
blg285.8   9.3750  -6.2655   7.0 1.219 1.540  0.00  0.00
blg286.1   8.4454  -3.2062  21.5 2.210 2.624  1.55  0.00
blg286.2   8.5788  -3.1343  22.1 2.060 2.482  1.34  0.00
blg286.3   8.7123  -3.0615  21.0 2.025 2.429  1.06  0.00
blg286.4   8.8461  -2.9892  20.2 1.939 2.339  0.71  0.00
blg286.5   8.7038  -2.7267  25.1 1.678 2.130  1.02  0.00
blg286.6   8.5698  -2.7991  31.7 1.931 2.350  2.88  0.00
blg286.7   8.4360  -2.8719  29.6 1.999 2.384  2.65  0.00
blg286.8   8.3023  -2.9444  24.1 2.194 2.597  2.07  0.00
blg287.1   8.7166  -3.7135  17.7 1.918 2.338  0.26  0.00
blg287.2   8.8504  -3.6420  16.4 1.922 2.329  0.17  0.00
blg287.3   8.9843  -3.5698  18.6 1.835 2.239  0.22  0.00
blg287.4   9.1184  -3.4980  18.5 1.913 2.348  0.39  0.00
blg287.5   8.9771  -3.2350  18.4 1.854 2.292  0.29  0.00
blg287.6   8.8427  -3.3069  18.1 1.950 2.351  0.30  0.00
blg287.7   8.7086  -3.3791  20.7 2.079 2.493  1.11  0.00
blg287.8   8.5745  -3.4511  21.9 2.247 2.706  1.72  0.00
blg288.1   8.9857  -4.2215  14.1 2.005 2.375  0.00  0.00
blg288.2   9.1199  -4.1505  15.4 1.996 2.402  0.11  0.00
blg288.3   9.2542  -4.0788  16.7 1.823 2.196  0.07  0.00
blg288.4   9.3886  -4.0076  15.0 1.733 2.154  0.00  0.00
blg288.5   9.2483  -3.7440  17.5 1.721 2.153  0.02  0.00
blg288.6   9.1135  -3.8153  18.2 1.832 2.249  0.22  0.00
blg288.7   8.9791  -3.8871  19.4 1.913 2.336  0.61  0.00
blg288.8   8.8445  -3.9585  16.2 2.111 2.540  0.31  0.00
blg289.1   9.2542  -4.7304  13.9 1.712 2.168  0.00  0.00
blg289.2   9.3887  -4.6600  13.9 1.777 2.243  0.00  0.00
blg289.3   9.5234  -4.5888  11.6 1.752 2.201  0.00  0.00
blg289.4   9.6581  -4.5182  14.0 1.720 2.137  0.00  0.00
blg289.5   9.5190  -4.2540  13.1 1.740 2.173  0.00  0.00
blg289.6   9.3840  -4.3248  13.9 1.787 2.249  0.00  0.00
blg289.7   9.2489  -4.3957  14.3 1.915 2.384  0.00  0.00
blg289.8   9.1141  -4.4668  15.4 1.864 2.318  0.02  0.00
blg290.1   9.5188  -5.2405  10.0 1.524 1.915  0.00  0.00
blg290.2   9.6537  -5.1706   9.5 1.396 1.787  0.00  0.00
blg290.3   9.7888  -5.0998  11.8 1.530 1.911  0.00  0.00
blg290.4   9.9239  -5.0297  10.6 1.583 1.976  0.00  0.00
blg290.5   9.7854  -4.7651  14.5 1.656 2.074  0.00  0.00
blg290.6   9.6500  -4.8354  21.0 1.540 1.942  0.37  0.00
blg290.7   9.5147  -4.9060  15.0 1.641 2.040  0.01  0.00
blg290.8   9.3795  -4.9763  13.0 1.587 2.009  0.00  0.00
blg291.1   9.7825  -5.7511   8.3 1.284 1.622  0.00  0.00
blg291.2   9.9178  -5.6818   8.6 1.293 1.638  0.00  0.00
blg291.3  10.0533  -5.6116   9.4 1.286 1.616  0.00  0.00
blg291.4  10.1888  -5.5419   7.7 1.449 1.783  0.00  0.00
blg291.5  10.0509  -5.2769   9.4 1.487 1.817  0.00  0.00
blg291.6   9.9151  -5.3466  10.8 1.393 1.724  0.00  0.00
blg291.7   9.7794  -5.4167   9.2 1.408 1.739  0.00  0.00
blg291.8   9.6439  -5.4866   8.3 1.444 1.802  0.00  0.00
blg292.1  10.0449  -6.2637   5.6 1.193 1.495  0.00  0.00
blg292.2  10.1805  -6.1948   5.8 1.192 1.493  0.00  0.00
blg292.3  10.3164  -6.1252   6.2 1.222 1.523  0.00  0.00
blg292.4  10.4523  -6.0560   5.9 1.244 1.551  0.00  0.00
blg292.5  10.3156  -5.7903   6.9 1.302 1.621  0.00  0.00
blg292.7  10.0433  -5.9291   7.7 1.267 1.574  0.00  0.00
blg292.8   9.9073  -5.9986   5.6 1.284 1.603  0.00  0.00
blg293.1   8.9708  -2.9306  18.5 1.939 2.552  0.37  0.00
blg293.2   9.1041  -2.8586  17.5 1.873 2.500  0.21  0.00
blg293.3   9.2376  -2.7858  21.3 1.613 2.184  0.56  0.00
blg293.4   9.3713  -2.7136  22.5 1.639 2.176  0.58  0.00
blg293.5   9.2291  -2.4512  22.5 1.807 2.371  0.81  0.00
blg293.6   9.0951  -2.5236  20.7 1.995 2.603  0.88  0.00
blg293.7   8.9613  -2.5962  24.1 1.927 2.562  1.39  0.00
blg293.8   8.8276  -2.6688  28.6 1.682 2.311  1.47  0.00
blg294.1   9.2413  -3.4358  18.0 1.818 2.396  0.31  0.00
blg294.2   9.3749  -3.3644  16.8 1.834 2.425  0.10  0.00
blg294.3   9.5087  -3.2921  16.4 1.686 2.222  0.06  0.00
blg294.4   9.6428  -3.2203  21.9 1.637 2.149  0.53  0.00
blg294.5   9.5016  -2.9574  18.2 1.812 2.357  0.28  0.00
blg294.6   9.3673  -3.0293  17.5 1.907 2.475  0.23  0.00
blg294.7   9.2331  -3.1014  17.9 1.956 2.552  0.38  0.00
blg294.8   9.0990  -3.1735  19.9 2.052 2.661  0.89  0.00
blg295.1   9.5096  -3.9416  13.6 1.644 2.178  0.00  0.00
blg295.2   9.6436  -3.8707  14.5 1.644 2.195  0.00  0.00
blg295.3   9.7779  -3.7989  16.6 1.583 2.082  0.12  0.00
blg295.4   9.9122  -3.7277  13.3 1.575 2.055  0.06  0.00
blg295.5   9.7719  -3.4642  21.7 1.635 2.135  0.70  0.00
blg295.6   9.6373  -3.5356  17.6 1.874 2.413  0.19  0.00
blg295.7   9.5029  -3.6073  15.2 1.858 2.422  0.04  0.00
blg295.8   9.3684  -3.6788  16.6 1.721 2.270  0.01  0.00
blg296.1   9.7775  -4.4502  12.7 1.859 2.360  0.00  0.00
blg296.2   9.9118  -4.3798  12.9 1.777 2.286  0.00  0.00
blg296.3  10.0465  -4.3085  13.6 1.694 2.178  0.00  0.00
blg296.4  10.1812  -4.2378  13.2 1.506 1.952  0.00  0.00
blg296.5  10.0419  -3.9738  17.9 1.444 1.919  0.18  0.00
blg296.6   9.9068  -4.0446  19.0 1.745 2.248  0.20  0.00
blg296.7   9.7719  -4.1157  12.2 1.927 2.458  0.00  0.00
blg296.8   9.6372  -4.1868  12.0 1.895 2.416  0.00  0.00
blg297.1  10.0423  -4.9579   9.8 1.678 2.110  0.00  0.00
blg297.2  10.1770  -4.8879   8.8 1.737 2.171  0.00  0.00
blg297.3  10.3120  -4.8172   8.4 1.741 2.146  0.00  0.00
blg297.4  10.4470  -4.7470   9.6 1.650 2.023  0.00  0.00
blg297.5  10.3087  -4.4824  12.5 1.698 2.103  0.00  0.00
blg297.6  10.1732  -4.5528  11.2 1.808 2.240  0.00  0.00
blg297.7  10.0380  -4.6234  11.1 1.712 2.159  0.00  0.00
blg297.8   9.9030  -4.6939  11.0 1.782 2.227  0.00  0.00
blg298.1  10.3067  -5.4686   8.1 1.438 1.844  0.00  0.00
blg298.2  10.4418  -5.3991   8.4 1.510 1.931  0.00  0.00
blg298.3  10.5771  -5.3289   8.9 1.495 1.895  0.00  0.00
blg298.4  10.7125  -5.2592   7.9 1.438 1.816  0.00  0.00
blg298.5  10.5751  -4.9941   8.3 1.556 1.953  0.00  0.00
blg298.6  10.4393  -5.0639   8.7 1.634 2.060  0.00  0.00
blg298.7  10.3037  -5.1340   9.0 1.583 2.009  0.00  0.00
blg298.8  10.1683  -5.2041   7.8 1.487 1.907  0.00  0.00
blg299.1  10.5687  -5.9791   5.9 1.238 1.596  0.00  0.00
blg299.2  10.7043  -5.9101   6.8 1.271 1.646  0.00  0.00
blg299.3  10.8400  -5.8404   6.5 1.253 1.621  0.00  0.00
blg299.4  10.9757  -5.7711   7.0 1.213 1.559  0.00  0.00
blg299.5  10.8391  -5.5056   9.3 1.333 1.706  0.00  0.00
blg299.6  10.7029  -5.5750   8.1 1.378 1.758  0.00  0.00
blg299.7  10.5669  -5.6445  10.3 1.339 1.735  0.00  0.00
blg299.8  10.4311  -5.7141   7.1 1.345 1.731  0.00  0.00
blg300.1   9.6023  -2.8533  21.9 1.936 2.502  1.46  0.00
blg300.2   9.7356  -2.7815  23.5 2.029 2.632  1.55  0.00
blg300.3   9.8692  -2.7088  15.1 1.852 2.408  0.22  0.00
blg300.4  10.0030  -2.6367  16.2 1.616 2.108  0.04  0.00
blg300.5   9.8612  -2.3742  22.4 1.763 2.283  0.80  0.00
blg300.6   9.7271  -2.4464  27.2 1.953 2.519  2.11  0.00
blg300.7   9.5932  -2.5189  25.0 2.150 2.752  2.16  0.00
blg300.8   9.4596  -2.5913  22.9 2.058 2.645  1.49  0.00
blg301.1   9.8710  -3.3575  24.5 1.641 2.174  0.93  0.00
blg301.2  10.0047  -3.2862  19.6 1.679 2.227  0.27  0.00
blg301.3  10.1386  -3.2140  14.1 1.386 1.884  0.00  0.00
blg301.4  10.2727  -3.1424   8.1 1.306 1.753  0.00  0.00
blg301.5  10.1319  -2.8793  15.7 1.671 2.147  0.07  0.00
blg301.6   9.9975  -2.9510  17.7 1.862 2.388  0.21  0.00
blg301.7   9.8633  -3.0230  21.4 1.762 2.296  0.80  0.00
blg301.8   9.7292  -3.0950  17.2 1.653 2.184  0.13  0.00
blg302.1  10.1381  -3.8628  11.6 1.418 1.947  0.00  0.00
blg302.2  10.2721  -3.7920  11.1 1.444 1.965  0.00  0.00
blg302.3  10.4063  -3.7204  14.5 1.644 2.167  0.00  0.00
blg302.4  10.5407  -3.6493  16.8 1.576 2.073  0.04  0.00
blg302.5  10.4008  -3.3856  16.6 1.239 1.704  0.00  0.00
blg302.6  10.2661  -3.4569  19.5 1.224 1.699  0.16  0.00
blg302.7  10.1316  -3.5285  13.2 1.237 1.724  0.00  0.00
blg302.8   9.9971  -3.5998  14.9 1.503 2.050  0.04  0.00
blg303.1  10.4041  -4.3691  15.0 1.713 2.217  0.00  0.00
blg303.2  10.5383  -4.2989  16.8 1.772 2.295  0.22  0.00
blg303.3  10.6730  -4.2277  12.2 1.796 2.292  0.00  0.00
blg303.4  10.8077  -4.1571  11.1 1.696 2.163  0.00  0.00
blg303.5  10.6686  -3.8929  12.5 1.621 2.075  0.00  0.00
blg303.6  10.5336  -3.9636  10.5 1.442 1.899  0.00  0.00
blg303.7  10.3987  -4.0348  16.4 1.600 2.099  0.04  0.00
blg303.8  10.2639  -4.1056  13.6 1.500 2.007  0.00  0.00
blg304.1  10.6669  -4.8750   8.8 1.509 1.934  0.00  0.00
blg304.2  10.8016  -4.8051   9.9 1.510 1.925  0.00  0.00
blg304.3  10.9366  -4.7343   9.2 1.419 1.813  0.00  0.00
blg304.4  11.0716  -4.6641   9.6 1.276 1.628  0.00  0.00
blg304.5  10.9331  -4.3995   9.4 1.338 1.712  0.00  0.00
blg304.6  10.7979  -4.4698  10.8 1.459 1.861  0.00  0.00
blg304.7  10.6627  -4.5406  12.0 1.560 1.975  0.00  0.00
blg304.8  10.5276  -4.6109  10.3 1.620 2.054  0.00  0.00
blg305.1  10.9303  -5.3834   8.7 1.338 1.719  0.00  0.00
blg305.2  11.0654  -5.3140   7.9 1.346 1.710  0.00  0.00
blg305.3  11.2007  -5.2437   6.9 1.383 1.736  0.00  0.00
blg305.4  11.3361  -5.1739   6.9 1.248 1.566  0.00  0.00
blg305.5  11.1986  -4.9087   8.5 1.349 1.680  0.00  0.00
blg305.6  11.0630  -4.9786   9.3 1.414 1.758  0.00  0.00
blg305.7  10.9275  -5.0489   8.6 1.403 1.772  0.00  0.00
blg305.8  10.7920  -5.1187   8.2 1.437 1.820  0.00  0.00
blg306.1  11.1922  -5.8944   4.5 1.218 1.597  0.00  0.00
blg306.2  11.3276  -5.8256   5.2 1.185 1.560  0.00  0.00
blg306.4  11.5991  -5.6867   5.1 1.079 1.419  0.00  0.00
blg306.5  11.4626  -5.4211   5.9 1.212 1.560  0.00  0.00
blg306.6  11.3265  -5.4904   6.6 1.286 1.664  0.00  0.00
blg306.7  11.1905  -5.5599   6.8 1.252 1.644  0.00  0.00
blg306.8  11.0547  -5.6294   6.6 1.254 1.656  0.00  0.00
blg307.1  10.7948  -3.8378  18.1 1.500 1.953  0.20  0.00
blg307.2  10.9289  -3.7672  22.3 1.523 1.968  0.81  0.00
blg307.3  11.0633  -3.6957  21.3 1.528 1.963  0.58  0.00
blg307.4  11.1978  -3.6247  12.9 1.458 1.849  0.00  0.00
blg307.5  11.0582  -3.3610  10.6 1.173 1.559  0.00  0.00
blg307.6  10.9233  -3.4320  17.4 1.421 1.846  0.17  0.00
blg307.7  10.7886  -3.5034  16.3 1.467 1.914  0.12  0.00
blg307.8  10.6541  -3.5747  21.0 1.475 1.931  0.41  0.00
blg308.1  11.0598  -4.3464  11.3 1.279 1.590  0.00  0.00
blg308.2  11.1946  -4.2760   8.8 1.360 1.646  0.00  0.00
blg308.3  11.3293  -4.2049  10.7 1.381 1.669  0.00  0.00
blg308.4  11.4641  -4.1343  12.6 1.323 1.639  0.00  0.00
blg308.5  11.3252  -3.8700   9.7 1.489 1.813  0.00  0.00
blg308.6  11.1900  -3.9407  11.0 1.521 1.828  0.00  0.00
blg308.7  11.0550  -4.0116  10.1 1.495 1.801  0.00  0.00
blg308.8  10.9202  -4.0825  13.0 1.596 1.940  0.00  0.00
blg309.1  11.3249  -4.8562   7.9 1.348 1.693  0.00  0.00
blg309.2  11.4596  -4.7865   7.9 1.310 1.631  0.00  0.00
blg309.3  11.5947  -4.7159   8.3 1.281 1.595  0.00  0.00
blg309.4  11.7298  -4.6457  11.7 1.185 1.494  0.00  0.00
blg309.5  11.5917  -4.3810   9.1 1.325 1.658  0.00  0.00
blg309.6  11.4562  -4.4512   8.5 1.351 1.685  0.00  0.00
blg309.8  11.1858  -4.5920   8.6 1.367 1.738  0.00  0.00
blg310.1  11.5886  -5.3680   5.6 1.099 1.443  0.00  0.00
blg310.2  11.7239  -5.2987   5.9 1.040 1.368  0.00  0.00
blg310.3  11.8593  -5.2286   5.5 0.956 1.273  0.00  0.00
blg310.4  11.9948  -5.1591   6.0 1.019 1.330  0.00  0.00
blg310.5  11.8575  -4.8940  10.4 1.151 1.488  0.00  0.00
blg310.6  11.7217  -4.9636   6.7 1.138 1.489  0.00  0.00
blg310.7  11.5859  -5.0335   8.5 1.154 1.518  0.00  0.00
blg310.8  11.4504  -5.1033   7.3 1.202 1.573  0.00  0.00
blg311.1  11.8497  -5.8784   3.9 1.091 1.382  0.00  0.00
blg311.2  11.9852  -5.8096   6.1 1.125 1.413  0.00  0.00
blg311.3  12.1208  -5.7399   4.6 1.091 1.369  0.00  0.00
blg311.4  12.2567  -5.6707   4.2 1.094 1.367  0.00  0.00
blg311.5  12.1202  -5.4051   5.1 1.125 1.421  0.00  0.00
blg311.7  11.8480  -5.5438   6.4 1.159 1.465  0.00  0.00
blg311.8  11.7122  -5.6133   5.2 1.154 1.475  0.00  0.00
blg312.1  11.4841  -3.8756  10.7 1.468 1.942  0.00  0.00
blg312.2  11.6185  -3.8052  10.3 1.366 1.845  0.00  0.00
blg312.3  11.7529  -3.7339   8.1 1.233 1.656  0.00  0.00
blg312.4  11.8875  -3.6631   9.9 1.260 1.705  0.00  0.00
blg312.5  11.7482  -3.3992  13.8 1.381 1.833  0.00  0.00
blg312.6  11.6133  -3.4701  10.1 1.318 1.780  0.00  0.00
blg312.7  11.4785  -3.5412   9.4 1.204 1.661  0.00  0.00
blg312.8  11.3438  -3.6122  10.6 1.364 1.837  0.00  0.00
blg313.1  11.7472  -4.3817   9.0 1.296 1.703  0.00  0.00
blg313.2  11.8819  -4.3117   9.6 1.212 1.607  0.00  0.00
blg313.3  12.0168  -4.2408   9.4 1.132 1.513  0.00  0.00
blg313.4  12.1517  -4.1705   9.1 1.036 1.390  0.00  0.00
blg313.5  12.0132  -3.9062  10.4 1.221 1.609  0.00  0.00
blg313.6  11.8779  -3.9766   8.0 1.169 1.564  0.00  0.00
blg313.7  11.7427  -4.0473  10.2 1.165 1.561  0.00  0.00
blg313.8  11.6077  -4.1179  10.1 1.314 1.736  0.00  0.00
blg314.1  12.3768  -5.6042   6.0 1.116 1.447  0.00  0.00
blg314.2  12.5123  -5.5352   4.7 1.120 1.439  0.00  0.00
blg314.3  12.6480  -5.4655   4.9 1.123 1.442  0.00  0.00
blg314.4  12.7837  -5.3962   4.2 1.046 1.336  0.00  0.00
blg314.5  12.6470  -5.1309   6.7 1.131 1.450  0.00  0.00
blg314.6  12.5109  -5.2001  10.4 1.121 1.444  0.00  0.00
blg314.7  12.3750  -5.2697   6.6 1.077 1.410  0.00  0.00
blg314.8  12.2393  -5.3392   5.5 1.127 1.469  0.00  0.00
blg315.1  -6.4816  -5.6590  13.0 1.656 2.010  0.00  0.00
blg315.2  -6.3503  -5.5827  15.0 1.711 2.055  0.00  0.00
blg315.3  -6.2188  -5.5054  13.9 1.743 2.086  0.00  0.00
blg315.4  -6.0872  -5.4287  16.2 1.798 2.165  0.02  0.00
blg315.5  -6.2378  -5.1723  18.0 1.736 2.141  0.07  0.00
blg315.6  -6.3698  -5.2490  15.1 1.679 2.038  0.00  0.00
blg315.7  -6.5014  -5.3261  14.4 1.656 2.015  0.00  0.00
blg315.8  -6.6333  -5.4029  15.1 1.695 2.040  0.00  0.00
blg316.1  -7.7271  -4.7236  11.7 1.123 1.510  0.00  0.00
blg316.2  -7.5974  -4.6449  12.0 1.284 1.671  0.00  0.00
blg316.3  -7.4674  -4.5655  14.8 1.402 1.800  0.00  0.00
blg316.4  -7.3369  -4.4872  16.2 1.579 1.981  0.00  0.00
blg316.5  -7.4929  -4.2316  18.5 1.585 1.998  0.04  0.00
blg316.6  -7.6232  -4.3106  16.5 1.521 1.914  0.00  0.00
blg316.7  -7.7534  -4.3901  15.1 1.455 1.856  0.00  0.00
blg316.8  -7.8836  -4.4692  16.6 1.348 1.748  0.00  0.00
blg317.1  -7.4320  -5.2142  11.5 1.567 1.919  0.00  0.00
blg317.2  -7.3017  -5.1367  11.5 1.489 1.844  0.00  0.00
blg317.3  -7.1711  -5.0582  12.4 1.553 1.906  0.00  0.00
blg317.4  -7.0403  -4.9801  13.2 1.652 2.015  0.00  0.00
blg317.5  -7.1941  -4.7241  14.3 1.682 2.065  0.00  0.00
blg317.6  -7.3250  -4.8022  12.9 1.587 1.930  0.00  0.00
blg317.7  -7.4560  -4.8807  11.9 1.523 1.838  0.00  0.00
blg317.8  -7.5868  -4.9588  10.2 1.507 1.859  0.00  0.00
blg318.1  -7.1414  -5.7047  10.8 1.363 1.849  0.00  0.00
blg318.2  -7.0102  -5.6280  11.9 1.449 1.961  0.00  0.00
blg318.3  -6.8793  -5.5508  11.6 1.536 2.075  0.00  0.00
blg318.4  -6.7479  -5.4723  13.8 1.627 2.181  0.00  0.00
blg318.5  -6.8998  -5.2150  11.6 1.534 2.078  0.00  0.00
blg318.6  -7.0313  -5.2920  12.4 1.486 2.023  0.00  0.00
blg318.7  -7.1624  -5.3708  12.1 1.487 2.012  0.00  0.00
blg318.8  -7.2939  -5.4480  11.2 1.445 1.957  0.00  0.00
blg319.1  -7.9802  -5.4555   9.0 1.362 1.787  0.00  0.00
blg319.2  -7.8496  -5.3779   9.3 1.431 1.848  0.00  0.00
blg319.3  -7.7189  -5.2995  10.7 1.475 1.916  0.00  0.00
blg319.4  -7.5880  -5.2216  11.4 1.588 2.014  0.00  0.00
blg319.5  -7.7416  -4.9656   9.2 1.321 1.727  0.00  0.00
blg319.6  -7.8728  -5.0436  11.0 1.407 1.823  0.00  0.00
blg319.7  -8.0038  -5.1218  11.5 1.417 1.839  0.00  0.00
blg319.8  -8.1347  -5.2000  11.2 1.298 1.699  0.00  0.00
blg320.1  -7.6884  -5.9494   8.9 1.203 1.604  0.00  0.00
blg320.2  -7.5571  -5.8727   8.7 1.301 1.718  0.00  0.00
blg320.3  -7.4257  -5.7954   9.4 1.343 1.761  0.00  0.00
blg320.4  -7.2942  -5.7184  11.4 1.364 1.781  0.00  0.00
blg320.5  -7.4459  -5.4612  11.0 1.462 1.885  0.00  0.00
blg320.6  -7.5778  -5.5383   9.0 1.385 1.810  0.00  0.00
blg320.7  -7.7096  -5.6155  10.1 1.304 1.720  0.00  0.00
blg320.8  -7.8411  -5.6927   9.0 1.270 1.683  0.00  0.00
blg321.1  -7.4035  -6.4394   6.9 1.195 1.513  0.00  0.00
blg321.2  -7.2715  -6.3636   6.7 1.234 1.554  0.00  0.00
blg321.3  -7.1395  -6.2871   7.4 1.263 1.580  0.00  0.00
blg321.4  -7.0073  -6.2110   8.8 1.294 1.634  0.00  0.00
blg321.5  -7.1574  -5.9527  10.2 1.312 1.648  0.00  0.00
blg321.6  -7.2896  -6.0294   8.7 1.266 1.585  0.00  0.00
blg321.7  -7.4219  -6.1059   8.2 1.212 1.538  0.00  0.00
blg321.8  -7.5542  -6.1821   8.3 1.216 1.543  0.00  0.00
blg322.1  -8.6463  -5.5015   7.4 1.245 1.671  0.00  0.00
blg322.2  -8.5159  -5.4234   7.9 1.236 1.673  0.00  0.00
blg322.3  -8.3855  -5.3445   7.8 1.270 1.696  0.00  0.00
blg322.4  -8.2549  -5.2660   9.5 1.241 1.655  0.00  0.00
blg322.5  -8.4082  -5.0112   9.6 1.142 1.524  0.00  0.00
blg322.6  -8.5398  -5.0886  10.3 1.178 1.593  0.00  0.00
blg322.7  -8.6704  -5.1676   9.1 1.155 1.569  0.00  0.00
blg322.8  -8.8011  -5.2461   8.5 1.201 1.614  0.00  0.00
blg323.1  -8.3467  -5.9993   6.7 1.180 1.556  0.00  0.00
blg323.2  -8.2156  -5.9224   7.7 1.265 1.649  0.00  0.00
blg323.3  -8.0844  -5.8445   8.2 1.319 1.713  0.00  0.00
blg323.4  -7.9531  -5.7673   8.0 1.340 1.732  0.00  0.00
blg323.5  -8.1057  -5.5105   9.0 1.303 1.674  0.00  0.00
blg323.6  -8.2374  -5.5879   7.6 1.317 1.706  0.00  0.00
blg323.7  -8.3689  -5.6655   7.9 1.250 1.630  0.00  0.00
blg323.8  -8.5002  -5.7432   7.2 1.236 1.613  0.00  0.00
blg324.1  -8.0594  -6.4891   6.7 1.053 1.352  0.00  0.00
blg324.2  -7.9273  -6.4128   7.9 1.084 1.395  0.00  0.00
blg324.3  -7.7955  -6.3359   7.1 1.109 1.435  0.00  0.00
blg324.4  -7.6635  -6.2594   7.3 1.163 1.489  0.00  0.00
blg324.5  -7.8145  -6.0016   8.3 1.156 1.493  0.00  0.00
blg324.6  -7.9467  -6.0781   7.0 1.141 1.469  0.00  0.00
blg324.7  -8.0788  -6.1551   8.0 1.148 1.460  0.00  0.00
blg324.8  -8.2108  -6.2317   7.1 1.114 1.425  0.00  0.00
blg325.1  -9.9093  -4.5648   8.8 1.098 1.398  0.00  0.00
blg325.2  -9.7815  -4.4848   7.5 1.210 1.503  0.00  0.00
blg325.3  -9.6521  -4.4029   7.2 1.241 1.559  0.00  0.00
blg325.4  -9.5239  -4.3224   8.5 1.044 1.370  0.00  0.00
blg325.5  -9.6824  -4.0694  14.5 1.066 1.398  0.00  0.00
blg325.6  -9.8115  -4.1504   6.8 1.073 1.397  0.00  0.00
blg325.7  -9.9405  -4.2318   6.8 1.107 1.406  0.00  0.00
blg325.8 -10.0692  -4.3127   7.1 1.131 1.449  0.00  0.00
blg326.1  -9.5963  -5.0699   6.2 1.017 1.319  0.00  0.00
blg326.2  -9.4670  -4.9904   7.9 1.042 1.360  0.00  0.00
blg326.3  -9.3375  -4.9100   7.5 1.087 1.419  0.00  0.00
blg326.4  -9.2079  -4.8302   7.9 1.129 1.477  0.00  0.00
blg326.5  -9.3652  -4.5762   8.6 1.174 1.544  0.00  0.00
blg326.6  -9.4951  -4.6562   6.4 1.185 1.534  0.00  0.00
blg326.7  -9.6249  -4.7364   7.3 1.029 1.352  0.00  0.00
blg326.8  -9.7544  -4.8165   6.4 0.970 1.290  0.00  0.00
blg327.1  -9.3103  -5.5447   5.3 0.938 1.229  0.00  0.00
blg327.2  -9.1780  -5.4648   5.7 0.998 1.300  0.00  0.00
blg327.3  -9.0495  -5.3864   5.9 1.056 1.378  0.00  0.00
blg327.4  -8.9175  -5.3065   7.3 1.140 1.482  0.00  0.00
blg327.5  -9.0729  -5.0514   7.3 1.228 1.577  0.00  0.00
blg327.6  -9.2035  -5.1304   5.8 1.083 1.423  0.00  0.00
blg327.7  -9.3339  -5.2098   6.6 1.024 1.341  0.00  0.00
blg327.8  -9.4642  -5.2888   7.3 1.060 1.376  0.00  0.00
blg328.1  -9.0095  -6.0460   4.0 1.029 1.293  0.00  0.00
blg328.2  -8.8787  -5.9685   5.5 1.094 1.377  0.00  0.00
blg328.3  -8.7477  -5.8900   5.2 1.141 1.416  0.00  0.00
blg328.5  -8.7685  -5.5547   7.4 1.217 1.533  0.00  0.00
blg328.6  -8.8999  -5.6327   6.2 1.109 1.441  0.00  0.00
blg328.7  -9.0309  -5.7111   4.7 1.028 1.342  0.00  0.00
blg328.8  -9.1620  -5.7891   5.4 0.999 1.307  0.00  0.00
blg329.1  -8.7179  -6.5409  12.1 0.951 1.210  0.00  0.00
blg329.2  -8.5864  -6.4643   7.1 0.991 1.265  0.00  0.00
blg329.3  -8.4530  -6.3860   5.5 1.008 1.301  0.00  0.00
blg329.4  -8.3213  -6.3090   6.0 1.092 1.393  0.00  0.00
blg329.5  -8.4730  -6.0517   5.5 1.156 1.480  0.00  0.00
blg329.6  -8.6050  -6.1286   6.1 1.111 1.432  0.00  0.00
blg329.7  -8.7369  -6.2058   5.9 1.059 1.358  0.00  0.00
blg329.8  -8.8687  -6.2830   4.5 1.015 1.307  0.00  0.00
blg330.1  -2.6464   2.6895  80.1 2.190 3.102 14.29 11.81
blg330.2  -2.5202   2.7735  78.4 2.827 3.755 19.11 17.13
blg330.3  -2.3940   2.8583  73.1 2.595 3.546 15.85 14.18
blg330.4  -2.2672   2.9428  76.6 2.581 3.567 16.67 15.10
blg330.5  -2.4330   3.1910  68.3 2.864 3.760 16.39 14.81
blg330.6  -2.5598   3.1065  70.4 2.763 3.688 16.22 14.68
blg330.7  -2.6867   3.0214  70.0 2.783 3.675 16.26 14.49
blg330.8  -2.8131   2.9369  77.3 2.563 3.434 16.59 14.09
blg331.1  -2.8916   3.3568  60.6 2.266 3.155 10.41  8.44
blg331.2  -2.7661   3.4417  63.7 2.766 3.695 14.46 13.21
blg331.3  -2.6404   3.5274  57.9 2.686 3.633 12.36 11.32
blg331.4  -2.5146   3.6126  57.8 2.450 3.410 10.94  9.71
blg331.5  -2.6819   3.8599  50.7 2.417 3.306  9.01  7.31
blg331.6  -2.8081   3.7745  51.9 2.854 3.705 11.63 10.31
blg331.7  -2.9339   3.6888  55.5 2.949 3.784 13.16 11.77
blg331.8  -3.0598   3.6034  54.1 2.755 3.597 11.68 10.11
blg332.1  -7.7106   3.8313  20.7 1.649 2.275  0.20  0.00
blg332.2  -7.5884   3.9210  19.3 1.858 2.497  0.42  0.00
blg332.3  -7.4661   4.0115  20.7 1.858 2.497  0.63  0.00
blg332.4  -7.3436   4.1016  22.2 1.800 2.440  0.83  0.00
blg332.5  -7.5203   4.3422  18.3 1.607 2.187  0.08  0.00
blg332.6  -7.6438   4.2516  16.7 1.596 2.175  0.07  0.00
blg332.7  -7.7664   4.1610  17.3 1.581 2.162  0.02  0.00
blg332.8  -7.8886   4.0709  15.7 1.583 2.149  0.01  0.00
blg333.1   0.2097   2.5804  87.8 2.325 3.128 17.14 13.41
blg333.2   0.3368   2.6619  85.9 2.774 3.595 20.60 17.21
blg333.3   0.4651   2.7447  79.8 2.460 3.295 16.37 13.41
blg333.4   0.5930   2.8267  78.7 2.317 3.161 14.94 12.03
blg333.5   0.4318   3.0778  65.4 2.289 3.091 11.88  9.03
blg333.6   0.3035   2.9957  75.1 2.777 3.583 17.72 14.91
blg333.7   0.1755   2.9131  80.1 2.403 3.203 16.11 12.83
blg333.8   0.0477   2.8310  79.2 1.683 2.435 10.14  6.49
blg334.1   2.7788   2.5672  73.4 2.102 2.964 12.11  9.31
blg334.2   2.9075   2.6472  67.6 2.257 3.182 11.95 10.04
blg334.3   3.0362   2.7279  61.7 2.397 3.313 11.73  9.96
blg334.4   3.1644   2.8076  60.7 2.166 3.114  9.92  8.19
blg334.5   3.0075   3.0615  51.3 1.831 2.686  6.06  3.49
blg334.6   2.8781   2.9811  57.4 2.115 2.990  8.97  6.73
blg334.7   2.7490   2.9003  61.7 1.977 2.872  8.94  6.59
blg334.8   2.6200   2.8198  64.4 1.933 2.809  9.24  6.65
blg335.1   4.0392   5.2714  21.9 1.692 2.320  0.49  0.00
blg335.2   4.1674   5.3528  20.3 1.846 2.483  0.65  0.00
blg335.3   4.2946   5.4342  18.3 1.883 2.499  0.32  0.00
blg335.4   4.4230   5.5157  19.9 1.742 2.342  0.29  0.00
blg335.5   4.2634   5.7683  16.1 1.681 2.249  0.00  0.00
blg335.6   4.1346   5.6866  17.2 1.654 2.226  0.03  0.00
blg335.7   4.0058   5.6043  18.9 1.660 2.245  0.05  0.00
blg335.8   3.8782   5.5229  18.3 1.545 2.153  0.04  0.00
blg336.1   4.3467   4.7867  25.8 1.552 2.189  0.94  0.00
blg336.2   4.4741   4.8667  26.5 1.669 2.307  1.23  0.00
blg336.3   4.6027   4.9483  25.4 1.758 2.399  1.26  0.00
blg336.4   4.7316   5.0293  22.3 1.855 2.476  0.94  0.00
blg336.5   4.5722   5.2819  20.6 1.745 2.343  0.39  0.00
blg336.6   4.4426   5.2004  22.4 1.894 2.486  1.01  0.00
blg336.7   4.3140   5.1190  22.5 1.931 2.538  1.14  0.00
blg336.8   4.1858   5.0383  24.9 1.893 2.532  1.51  0.00
blg337.1   4.6505   4.3006  29.8 1.797 2.443  2.14  0.00
blg337.2   4.7783   4.3803  28.3 1.989 2.638  2.42  0.00
blg337.3   4.9068   4.4610  24.5 1.899 2.543  1.44  0.00
blg337.4   5.0358   4.5414  25.5 1.930 2.578  1.72  0.00
blg337.5   4.8778   4.7948  25.7 1.973 2.604  1.86  0.00
blg337.6   4.7483   4.7142  25.9 1.941 2.562  1.81  0.00
blg337.7   4.6193   4.6332  27.5 1.939 2.583  2.10  0.00
blg337.8   4.4909   4.5530  27.4 1.876 2.543  1.91  0.00
blg338.1   4.9511   3.8127  35.7 2.434 3.147  5.50  2.60
blg338.2   5.0800   3.8922  31.0 2.362 3.062  4.09  0.92
blg338.3   5.2088   3.9723  32.7 2.212 2.914  4.01  0.76
blg338.4   5.3382   4.0522  33.4 1.981 2.698  3.40  0.26
blg338.5   5.1814   4.3064  29.7 2.151 2.819  3.17  0.12
blg338.6   5.0516   4.2263  29.0 2.013 2.699  2.63  0.01
blg338.7   4.9223   4.1459  30.0 2.391 3.087  3.97  0.95
blg338.8   4.7930   4.0658  31.2 2.403 3.120  4.28  1.23
blg339.1   5.5503   2.8281  37.8 2.762 3.353  7.21  4.29
blg339.2   5.6802   2.9070  35.3 2.850 3.529  6.84  4.57
blg339.3   5.8098   2.9866  38.3 2.514 3.169  6.38  3.45
blg339.4   5.9398   3.0652  33.9 2.421 3.084  4.99  1.79
blg339.5   5.7858   3.3208  32.3 2.310 2.940  4.28  1.13
blg339.6   5.6548   3.2416  36.5 2.625 3.281  6.36  3.55
blg339.7   5.5247   3.1624  36.8 2.611 3.293  6.38  3.70
blg339.8   5.3949   3.0829  37.4 2.562 3.268  6.39  3.74
blg340.1   5.8447   2.3367  39.0 2.394 3.092  6.12  3.16
blg340.2   5.9748   2.4147  41.5 2.205 2.953  5.99  3.05
blg340.3   6.1049   2.4934  38.2 1.889 2.583  4.00  0.48
blg340.4   6.2347   2.5711  42.4 1.832 2.521  4.54  1.21
blg340.5   6.0814   2.8271  36.7 2.187 2.865  4.83  1.46
blg340.6   5.9511   2.7491  37.4 2.051 2.759  4.46  1.31
blg340.7   5.8209   2.6706  42.5 2.496 3.235  7.38  4.86
blg340.8   5.6911   2.5913  39.1 2.624 3.405  7.03  4.95
blg341.1   6.1385   1.8419  42.8 2.089 2.830  5.64  2.67
blg341.2   6.2688   1.9192  40.9 2.267 3.034  6.07  3.26
blg341.3   6.3992   1.9973  43.9 2.339 3.109  7.05  4.41
blg341.4   6.5298   2.0748  36.5 2.426 3.199  5.66  3.11
blg341.5   6.3771   2.3319  35.7 1.955 2.686  3.74  0.82
blg341.6   6.2464   2.2537  35.6 2.000 2.766  3.92  0.96
blg341.7   6.1157   2.1756  40.3 2.156 2.930  5.49  2.73
blg341.8   5.9850   2.0979  42.2 2.378 3.154  6.81  4.29
blg342.1   4.9857   2.6228  43.2 3.173 3.675 10.46  7.69
blg342.2   5.1156   2.7016  45.3 3.345 3.914 11.93  9.79
blg342.3   5.2452   2.7809  44.6 3.316 3.847 11.58  9.15
blg342.4   5.3751   2.8597  40.3 2.962 3.518  8.74  5.97
blg342.5   5.2202   3.1147  39.9 2.549 3.135  6.96  3.61
blg342.6   5.0899   3.0358  42.9 2.937 3.520  9.36  6.67
blg342.7   4.9602   2.9561  44.4 3.044 3.626 10.30  7.74
blg342.8   4.8302   2.8769  43.1 3.215 3.865 10.63  8.84
blg343.1   5.2819   2.1299  47.2 2.398 3.062  7.98  4.78
blg343.2   5.4116   2.2078  42.8 2.426 3.162  7.17  4.48
blg343.3   5.5421   2.2868  39.9 2.340 3.062  6.00  3.30
blg343.4   5.6722   2.3650  41.1 2.250 2.947  6.04  2.92
blg343.5   5.5180   2.6204  42.6 2.714 3.347  8.32  5.55
blg343.6   5.3879   2.5423  44.6 2.893 3.563  9.69  7.41
blg343.7   5.2572   2.4632  47.5 2.992 3.649 11.02  8.74
blg343.8   5.1270   2.3848  42.4 3.126 3.810 10.04  8.30
blg344.1   4.1212   2.8994  47.1 3.142 3.927 11.62 10.42
blg344.2   4.2503   2.9788  47.7 3.175 4.001 11.95 11.08
blg344.3   4.3795   3.0590  47.3 3.006 3.826 11.02  9.84
blg344.4   4.5091   3.1387  47.0 2.735 3.593  9.62  8.25
blg344.5   4.3522   3.3928  43.6 2.480 3.240  7.59  5.17
blg344.6   4.2226   3.3130  44.8 2.381 3.178  7.48  5.12
blg344.7   4.0930   3.2328  44.9 2.722 3.540  9.04  7.38
blg344.8   3.9635   3.1528  48.4 2.863 3.670 10.62  9.12
blg345.1   4.4195   2.4110  57.0 2.537 3.328 11.31  8.97
blg345.2   4.5487   2.4896  49.4 2.606 3.421  9.75  7.80
blg345.3   4.6769   2.5684  51.0 2.833 3.638 11.27  9.59
blg345.4   4.8068   2.6476  46.2 3.078 3.843 10.99  9.61
blg345.5   4.6523   2.9031  48.5 3.009 3.715 11.27  9.34
blg345.6   4.5223   2.8239  53.1 2.951 3.665 12.41 10.28
blg345.7   4.3925   2.7443  50.0 3.204 3.868 12.75 10.81
blg345.8   4.2634   2.6652  48.0 3.206 3.906 12.21 10.54
blg346.1   3.4379   2.8800  57.0 2.546 3.376 11.32  9.25
blg346.2   3.5666   2.9597  57.7 2.889 3.753 13.47 12.13
blg346.3   3.6955   3.0402  52.5 3.095 3.919 13.02 11.89
blg346.4   3.8236   3.1195  49.8 2.881 3.671 11.14  9.52
blg346.5   3.6671   3.3736  46.9 2.413 3.189  8.12  5.66
blg346.6   3.5376   3.2935  49.9 2.695 3.492 10.21  8.32
blg346.7   3.4085   3.2130  52.3 3.004 3.824 12.51 11.20
blg346.8   3.2793   3.1327  52.3 2.716 3.586 10.92  9.52
blg347.1   3.7385   2.3914  59.4 2.000 2.811  8.66  5.73
blg347.2   3.8679   2.4707  58.5 2.663 3.514 12.33 10.59
blg347.3   3.9972   2.5506  54.8 2.975 3.796 13.05 11.65
blg347.4   4.1268   2.6300  53.4 3.107 3.881 13.39 11.88
blg347.5   3.9707   2.8843  49.3 3.057 3.765 11.85  9.98
blg347.6   3.8408   2.8047  54.6 3.159 3.915 14.06 12.46
blg347.7   3.7113   2.7248  55.9 2.749 3.559 12.12 10.29
blg347.8   3.5817   2.6451  56.6 2.227 3.090  9.40  7.18
blg348.1   7.3250   4.5759  18.1 1.659 2.219  0.03  0.00
blg348.2   7.4547   4.6545  18.8 1.817 2.382  0.24  0.00
blg348.3   7.5846   4.7340  17.4 1.844 2.411  0.10  0.00
blg348.4   7.7149   4.8130  16.9 1.705 2.267  0.00  0.00
blg348.5   7.5588   5.0683  15.3 1.548 2.073  0.02  0.00
blg348.6   7.4283   4.9893  15.9 1.686 2.221  0.00  0.00
blg348.7   7.2984   4.9092  17.6 1.668 2.218  0.02  0.00
blg348.8   7.1683   4.8300  17.8 1.493 2.049  0.00  0.00
blg349.1   7.9497   4.6779  15.5 1.619 2.157  0.00  0.00
blg349.2   8.0800   4.7565  15.3 1.614 2.159  0.00  0.00
blg349.3   8.2102   4.8357  14.1 1.372 1.881  0.00  0.00
blg349.4   8.3404   4.9147  12.3 1.142 1.618  0.00  0.00
blg349.5   8.1853   5.1701  12.8 1.273 1.741  0.00  0.00
blg349.6   8.0546   5.0912  15.3 1.515 2.006  0.00  0.00
blg349.7   7.9244   5.0116  15.1 1.654 2.173  0.00  0.00
blg349.8   7.7940   4.9327  15.5 1.600 2.130  0.00  0.00
blg350.1   6.9416   3.4332  25.6 2.137 2.791  2.28  0.02
blg350.2   7.0697   3.5102  26.4 2.193 2.849  2.56  0.00
blg350.3   7.1997   3.5896  23.8 2.132 2.773  1.88  0.00
blg350.4   7.3300   3.6679  22.0 1.873 2.501  0.91  0.00
blg350.5   7.1771   3.9251  21.3 1.908 2.519  0.85  0.00
blg350.6   7.0444   3.8456  23.9 2.117 2.723  1.84  0.00
blg350.7   6.9158   3.7661  24.5 1.861 2.474  1.35  0.00
blg350.8   6.7853   3.6874  24.1 1.999 2.641  1.59  0.00
blg351.1   5.9669   4.0716  25.8 2.198 2.849  2.46  0.00
blg351.2   6.0964   4.1508  27.4 2.126 2.814  2.61  0.02
blg351.3   6.2259   4.2308  26.2 2.240 2.913  2.65  0.00
blg351.4   6.3554   4.3107  25.3 1.950 2.600  1.73  0.00
blg351.5   6.1989   4.5651  22.5 1.833 2.449  0.90  0.00
blg351.6   6.0701   4.4863  23.5 2.118 2.741  1.76  0.00
blg351.7   5.9406   4.4058  26.2 2.173 2.809  2.48  0.00
blg351.8   5.8108   4.3261  27.3 2.007 2.661  2.26  0.00
blg352.1   5.8312   5.0822  21.5 1.942 2.549  0.95  0.00
blg352.2   5.9600   5.1621  20.6 1.998 2.625  0.91  0.00
blg352.3   6.0892   5.2429  17.7 2.071 2.694  0.47  0.00
blg352.4   6.2186   5.3232  19.5 1.985 2.576  0.67  0.00
blg352.5   6.0602   5.5764  18.3 1.500 2.019  0.01  0.00
blg352.6   5.9305   5.4960  18.3 1.839 2.394  0.23  0.00
blg352.7   5.8010   5.4151  17.9 1.819 2.382  0.20  0.00
blg352.8   5.6716   5.3346  19.2 1.892 2.463  0.44  0.00
blg353.1  10.0131   4.8000   9.1 1.293 1.740  0.00  0.00
blg353.2  10.1438   4.8778   9.8 1.333 1.765  0.00  0.00
blg353.3  10.2747   4.9559   9.8 1.244 1.670  0.00  0.00
blg353.4  10.4058   5.0334   8.6 1.191 1.609  0.00  0.00
blg353.5  10.2528   5.2904   8.9 1.162 1.569  0.00  0.00
blg353.6  10.1215   5.2123   9.7 1.230 1.651  0.00  0.00
blg353.7   9.9906   5.1339   8.9 1.319 1.749  0.00  0.00
blg353.8   9.8612   5.0571   8.7 1.288 1.733  0.00  0.00
blg354.1   3.1771   4.6013  30.9 1.674 2.396  1.96  0.00
blg354.2   3.3051   4.6827  30.0 1.950 2.721  2.63  0.04
blg354.3   3.4333   4.7649  28.3 1.903 2.660  2.18  0.03
blg354.4   3.5612   4.8462  26.7 1.666 2.385  1.26  0.00
blg354.5   3.4003   5.0977  26.0 1.618 2.275  0.97  0.00
blg354.6   3.2715   5.0159  25.7 1.713 2.412  1.18  0.00
blg354.7   3.1430   4.9336  27.2 1.881 2.606  1.91  0.00
blg354.8   3.0150   4.8520  28.1 1.502 2.200  1.06  0.00
blg355.1   0.5160   5.3190  25.0 1.624 2.292  0.86  0.00
blg355.2   0.6424   5.4032  22.6 1.534 2.194  0.27  0.00
blg355.3   0.7690   5.4881  21.2 1.558 2.216  0.25  0.00
blg355.4   0.8959   5.5725  18.7 1.460 2.086  0.01  0.00
blg355.5   0.7293   5.8206  17.5 1.442 2.024  0.00  0.00
blg355.6   0.6021   5.7360  18.4 1.505 2.105  0.00  0.00
blg355.7   0.4753   5.6511  20.6 1.474 2.083  0.07  0.00
blg355.8   0.3485   5.5664  21.2 1.427 2.031  0.12  0.00
blg356.1  -1.5543   4.2093  39.9 1.916 2.738  4.42  1.48
blg356.2  -1.4289   4.2947  42.9 1.745 2.561  4.22  0.93
blg356.3  -1.3029   4.3802  41.6 2.100 2.916  5.49  2.71
blg356.4  -1.1767   4.4653  40.1 2.025 2.818  4.90  1.82
blg356.5  -1.3441   4.7125  35.7 1.586 2.306  2.48  0.02
blg356.6  -1.4707   4.6275  36.8 1.631 2.371  2.81  0.02
blg356.7  -1.5969   4.5418  36.4 1.947 2.707  3.86  0.75
blg356.8  -1.7227   4.4559  37.0 2.003 2.788  4.16  1.05
blg357.1  -0.2423   5.3992  23.0 1.729 2.384  0.78  0.00
blg357.2  -0.1164   5.4839  21.4 1.830 2.494  0.69  0.00
blg357.3   0.0097   5.5695  18.9 1.683 2.335  0.12  0.00
blg357.4   0.1361   5.6545  18.0 1.547 2.168  0.01  0.00
blg357.5  -0.0318   5.9018  16.6 1.554 2.137  0.00  0.00
blg357.6  -0.1585   5.8165  18.6 1.548 2.132  0.02  0.00
blg357.7  -0.2849   5.7309  17.8 1.622 2.229  0.00  0.00
blg357.8  -0.4113   5.6455  19.3 1.572 2.199  0.02  0.00
blg358.1  -3.3276   4.5872  33.8 2.414 3.181  4.93  2.24
blg358.2  -3.2029   4.6738  35.7 2.533 3.315  5.82  3.51
blg358.3  -3.0782   4.7611  36.4 2.433 3.196  5.64  3.06
blg358.4  -2.9531   4.8479  36.7 2.199 2.949  4.86  1.80
blg358.5  -3.1241   5.0928  28.6 1.855 2.551  2.11  0.01
blg358.6  -3.2506   5.0050  28.5 2.060 2.779  2.68  0.17
blg358.7  -3.3745   4.9186  27.9 2.199 2.936  2.93  0.25
blg358.8  -3.4995   4.8314  33.3 2.119 2.866  3.88  1.04
blg359.1  -3.6597   5.0593  28.7 2.114 2.751  2.85  0.00
blg359.2  -3.5356   5.1467  26.2 2.064 2.700  2.18  0.00
blg359.3  -3.4113   5.2348  22.5 2.052 2.660  1.39  0.00
blg359.4  -3.2867   5.3223  25.6 1.954 2.527  1.78  0.00
blg359.5  -3.4595   5.5661  24.1 1.822 2.372  1.17  0.00
blg359.6  -3.5844   5.4784  24.9 1.951 2.518  1.66  0.00
blg359.7  -3.7090   5.3902  24.1 1.967 2.568  1.52  0.00
blg359.8  -3.8336   5.3022  24.0 1.979 2.589  1.53  0.00
blg360.1  -3.9885   5.5249  22.0 1.976 2.569  1.13  0.00
blg360.2  -3.8647   5.6129  20.1 1.918 2.524  0.63  0.00
blg360.3  -3.7403   5.7020  18.8 1.895 2.495  0.39  0.00
blg360.4  -3.6160   5.7904  21.4 1.754 2.335  0.60  0.00
blg360.5  -3.7910   6.0328  17.5 1.607 2.130  0.00  0.00
blg360.6  -3.9160   5.9440  17.0 1.610 2.152  0.02  0.00
blg360.7  -4.0402   5.8551  17.6 1.604 2.134  0.04  0.00
blg360.8  -4.1639   5.7668  17.2 1.741 2.278  0.04  0.00
blg361.1  -3.8206   4.2538  39.3 2.043 2.583  4.82  0.51
blg361.2  -3.6961   4.3406  40.2 2.249 2.767  5.83  1.54
blg361.3  -3.5715   4.4280  38.5 2.187 2.720  5.20  1.04
blg361.4  -3.4465   4.5149  35.3 2.167 2.721  4.43  0.37
blg361.5  -3.6177   4.7596  30.6 1.960 2.517  2.77  0.00
blg361.6  -3.7431   4.6727  33.5 2.108 2.604  3.83  0.03
blg361.7  -3.8679   4.5850  34.4 1.919 2.454  3.40  0.03
blg361.8  -3.9927   4.4977  36.2 1.812 2.332  3.35  0.00
blg362.1  -4.1482   4.7217  31.0 1.868 2.538  2.57  0.00
blg362.2  -4.0241   4.8090  30.7 1.831 2.495  2.41  0.00
blg362.3  -3.8999   4.8971  30.9 1.960 2.606  2.84  0.00
blg362.4  -3.7754   4.9848  28.4 1.917 2.489  2.23  0.00
blg362.5  -3.9482   5.2283  27.4 1.894 2.434  1.95  0.00
blg362.6  -4.0730   5.1406  27.2 2.039 2.616  2.33  0.00
blg362.7  -4.1976   5.0525  26.3 2.074 2.679  2.25  0.00
blg362.8  -4.3219   4.9645  27.7 2.003 2.624  2.31  0.00
blg363.1  -4.4737   5.1840  23.8 1.966 2.643  1.47  0.00
blg363.2  -4.3486   5.2731  23.2 2.085 2.778  1.64  0.00
blg363.3  -4.2260   5.3612  21.7 2.284 2.959  1.73  0.19
blg363.4  -4.1022   5.4495  22.1 2.053 2.722  1.30  0.00
blg363.5  -4.2765   5.6922  17.5 1.819 2.424  0.15  0.00
blg363.6  -4.4008   5.6037  18.2 1.837 2.449  0.25  0.00
blg363.7  -4.5249   5.5148  20.7 1.757 2.361  0.42  0.00
blg363.8  -4.6488   5.4259  23.5 1.692 2.312  0.84  0.00
blg364.1  -6.4546   3.8063  27.4 1.903 2.573  2.01  0.00
blg364.2  -6.3312   3.8950  30.2 1.887 2.581  2.48  0.00
blg364.3  -6.2081   3.9844  26.2 2.152 2.856  2.43  0.03
blg364.4  -6.0846   4.0733  29.2 2.045 2.738  2.79  0.33
blg364.5  -6.2595   4.3153  23.6 1.751 2.355  0.93  0.00
blg364.6  -6.3833   4.2262  23.8 1.833 2.468  1.15  0.00
blg364.7  -6.5068   4.1368  24.7 1.681 2.303  0.93  0.00
blg364.8  -6.6302   4.0477  24.6 1.898 2.534  1.44  0.00
blg365.1  -6.9713   4.5195  18.3 1.596 2.175  0.01  0.00
blg365.2  -6.8488   4.6096  17.8 1.723 2.323  0.07  0.00
blg365.3  -6.7264   4.7002  16.9 1.635 2.210  0.01  0.00
blg365.4  -6.6038   4.7903  18.3 1.521 2.103  0.01  0.00
blg365.5  -6.7813   5.0305  13.9 1.660 2.182  0.00  0.00
blg365.6  -6.9044   4.9402  16.6 1.664 2.189  0.03  0.00
blg365.7  -7.0270   4.8495  16.3 1.578 2.101  0.00  0.00
blg365.8  -7.1496   4.7591  15.7 1.687 2.240  0.00  0.00
blg366.1  -7.9513   4.5820  11.9 1.492 2.020  0.00  0.00
blg366.2  -7.8289   4.6725  13.4 1.530 2.069  0.00  0.00
blg366.3  -7.7073   4.7641  15.0 1.568 2.108  0.00  0.00
blg366.4  -7.5854   4.8552  12.9 1.585 2.126  0.00  0.00
blg366.5  -7.7650   5.0940  12.6 1.391 1.881  0.00  0.00
blg366.6  -7.8873   5.0027  12.3 1.416 1.906  0.00  0.00
blg366.7  -8.0092   4.9110  13.4 1.470 1.956  0.00  0.00
blg366.8  -8.1316   4.8202  10.8 1.527 2.025  0.00  0.00

